Escaping cells dilute CRISPR screen responses unequally across cell types

Single-cell CRISPR screens run in many cell types are used to compare how cell types respond to perturbation, to train models that transfer effects between them and to score such models. These uses assume that cells carrying a guide RNA had their target knocked down. Yet cells grow for days before sequencing: when an essential gene is knocked down, knocked-down cells are depleted or stop dividing while cells that escaped knockdown keep growing, and the measured response, an average over all cells carrying the guide, is diluted. We define the escape fraction of a perturbation as the share of its measured cells whose target was not effectively knocked down, and estimate it from each cell's counts of the targeted gene with a two-group mixture that recovers known fractions in simulated mixtures. In most cell types the escape fraction rises with how essential the gene is, it is higher in a later screen of the same cells, and it reaches about half of the measured cells in human embryonic stem cells (hESCs). It predicts how much each response is diluted: the response size falls to (1 - e)^2 of that of the knocked-down cells. Because the escape fraction differs between cell types, it changes all three uses: hESCs respond like K562 cells unless knockdown depletes them, the coefficient a simple transfer model learns is lowered by the dilution of the cell type it predicts, and a benchmark scored on all cells rewards predictions shrunk towards no change, partly because that ground truth is itself diluted. Where cells stop dividing instead, the response also contains expression differences between cell-cycle stages. Response sizes should be compared on knocked-down cells or corrected for the escape fraction.

==> anc/Supplementary_Data_1_escape_fraction.csv <==
cell_type,screen,target_gene,depmap_gene_effect,n_cells,remaining_target_expression,escape_fraction_e,knockdown_level_r_kd,delta_bic_uniform_minus_two_groups,two_groups_preferred
hESC,genome-scale CRISPRi (ref. 4),ACTB,-0.5687,386,0.2972,0.1451,0.2016,607.0,yes
hESC,genome-scale CRISPRi (ref. 4),AHCY,-0.4583,352,0.1116,0.1028,0.0220,162.1,yes
hESC,genome-scale CRISPRi (ref. 4),ALDOA,-1.2526,68,0.3844,0.3338,0.0816,81.5,yes
hESC,genome-scale CRISPRi (ref. 4),ANAPC11,-1.4350,388,0.5047,0.4751,0.0457,816.6,yes
hESC,genome-scale CRISPRi (ref. 4),AP2M1,-0.6664,655,0.2242,0.1473,0.1051,197.7,yes
hESC,genome-scale CRISPRi (ref. 4),AP2S1,-0.5657,561,0.1427,0.1524,0.0163,626.6,yes
hESC,genome-scale CRISPRi (ref. 4),APEX1,-0.0949,420,0.3315,0.3106,0.0356,339.7,yes
hESC,genome-scale CRISPRi (ref. 4),ARPC2,-0.5149,328,0.1927,0.1608,0.0314,379.5,yes
hESC,genome-scale CRISPRi (ref. 4),ATP6V0B,-1.1698,344,0.2283,0.1639,0.0970,66.7,yes
hESC,genome-scale CRISPRi (ref. 4),ATP6V0C,-2.2272,127,0.2596,0.2284,0.0714,64.8,yes
hESC,genome-scale CRISPRi (ref. 4),ATP6V1G1,-0.9643,226,0.1252,0.1202,0.0175,166.6,yes
hESC,genome-scale CRISPRi (ref. 4),BANF1,-2.0576,84,0.4921,0.4379,0.1496,113.3,yes
hESC,genome-scale CRISPRi (ref. 4),BAX,0.0704,936,0.1724,0.1090,0.0782,184.2,yes
hESC,genome-scale CRISPRi (ref. 4),BTF3,-0.8107,255,0.4726,0.5206,0.0357,1268.2,yes
hESC,genome-scale CRISPRi (ref. 4),C1QBP,-0.3726,221,0.2157,0.1717,0.0814,238.1,yes
hESC,genome-scale CRISPRi (ref. 4),CALR,-0.1389,259,0.1435,0.1580,0.0239,302.7,yes
hESC,genome-scale CRISPRi (ref. 4),CAMTA1,-0.0535,457,0.2037,0.1448,0.0775,188.2,yes
hESC,genome-scale CRISPRi (ref. 4),CAPZB,-1.0326,183,0.4453,0.3594,0.1202,80.4,yes
hESC,genome-scale CRISPRi (ref. 4),CBX1,-0.2279,422,0.1742,0.1285,0.0542,167.3,yes
hESC,genome-scale CRISPRi (ref. 4),CCT2,-1.4292,105,0.7093,0.4628,0.4540,4.0,no
hESC,genome-scale CRISPRi (ref. 4),CCT3,-2.1604,73,0.7093,0.5305,0.3653,6.9,no
hESC,genome-scale CRISPRi (ref. 4),CCT4,-2.1512,175,0.7561,0.4804,0.5406,-2.7,no
hESC,genome-scale CRISPRi (ref. 4),CCT6A,-1.6401,165,0.7246,0.5371,0.3960,14.0,yes
hESC,genome-scale CRISPRi (ref. 4),CCT7,-1.2854,48,0.6802,0.4430,0.4156,-1.9,no
hESC,genome-scale CRISPRi (ref. 4),CD63,-0.1681,227,0.4139,0.3662,0.1120,126.0,yes
hESC,genome-scale CRISPRi (ref. 4),CDC123,-1.8852,170,0.4842,0.4688,0.0449,76.8,yes
hESC,genome-scale CRISPRi (ref. 4),CENPF,-0.3097,170,0.3721,0.2827,0.0397,118.4,yes
hESC,genome-scale CRISPRi (ref. 4),CFL1,-0.4774,142,0.3964,0.4089,0.0749,493.4,yes
hESC,genome-scale CRISPRi (ref. 4),CLNS1A,-1.4229,945,0.3614,0.3347,0.0284,558.6,yes
hESC,genome-scale CRISPRi (ref. 4),CNBP,-0.1369,441,0.1614,0.1617,0.0196,504.7,yes
hESC,genome-scale CRISPRi (ref. 4),COA4,-0.0824,229,0.1916,0.1789,0.0281,215.4,yes
hESC,genome-scale CRISPRi (ref. 4),COX16,0.0032,350,0.1286,0.0880,0.0474,119.7,yes
hESC,genome-scale CRISPRi (ref. 4),COX4I1,-0.3338,268,0.1953,0.1822,0.0351,796.8,yes
hESC,genome-scale CRISPRi (ref. 4),COX5A,-0.4822,184,0.2577,0.2804,0.0115,502.2,yes
hESC,genome-scale CRISPRi (ref. 4),COX5B,-0.3795,177,0.2986,0.2168,0.1133,189.0,yes
hESC,genome-scale CRISPRi (ref. 4),COX6B1,-0.4053,338,0.1189,0.1184,0.0170,440.4,yes
hESC,genome-scale CRISPRi (ref. 4),COX6C,-0.3802,306,0.1284,0.1179,0.0291,253.6,yes
hESC,genome-scale CRISPRi (ref. 4),COX7B,-0.5946,129,0.1073,0.0757,0.0228,106.8,yes
hESC,genome-scale CRISPRi (ref. 4),COX7C,-0.4539,211,0.1955,0.2126,0.0177,978.0,yes
hESC,genome-scale CRISPRi (ref. 4),CSDE1,-0.3393,913,0.1380,0.1322,0.0309,728.8,yes
hESC,genome-scale CRISPRi (ref. 4),CSNK2B,-0.8552,850,0.2107,0.1603,0.0658,440.3,yes
hESC,genome-scale CRISPRi (ref. 4),CYCS,-0.6938,557,0.1205,0.1106,0.0277,377.7,yes
hESC,genome-scale CRISPRi (ref. 4),DAD1,-1.8653,134,0.4309,0.3472,0.1554,20.8,yes
hESC,genome-scale CRISPRi (ref. 4),DCUN1D5,-0.0452,226,0.1181,0.0791,0.0429,55.4,yes
hESC,genome-scale CRISPRi (ref. 4),DDX21,-1.2619,71,0.7877,0.0035,0.7861,-4.3,no
hESC,genome-scale CRISPRi (ref. 4),DDX39B,-0.7146,126,0.7491,0.4058,0.5890,-3.4,no
hESC,genome-scale CRISPRi (ref. 4),DDX46,-1.0108,143,0.4363,0.3945,0.1255,34.7,yes
hESC,genome-scale CRISPRi (ref. 4),DDX5,-0.7591,285,0.2008,0.1922,0.0245,153.9,yes
hESC,genome-scale CRISPRi (ref. 4),DNAJC19,-0.1104,410,0.1575,0.1531,0.0220,161.0,yes
hESC,genome-scale CRISPRi (ref. 4),DUT,-1.7685,276,0.3838,0.3976,0.0477,355.5,yes
hESC,genome-scale CRISPRi (ref. 4),DYNLL1,-0.5453,157,0.1961,0.2399,0.0186,289.0,yes
hESC,genome-scale CRISPRi (ref. 4),EDF1,-0.1956,371,0.1563,0.1558,0.0235,336.6,yes
hESC,genome-scale CRISPRi (ref. 4),EEF1G,-1.0192,161,0.5852,0.4236,0.2577,21.6,yes
hESC,genome-scale CRISPRi (ref. 4),EEF2,-2.4496,203,0.4943,0.4703,0.1403,347.8,yes
hESC,genome-scale CRISPRi (ref. 4),EIF1,-1.1026,346,0.3610,0.3423,0.1086,378.7,yes
hESC,genome-scale CRISPRi (ref. 4),EIF1AX,-1.9179,273,0.2800,0.2624,0.0547,214.3,yes
hESC,genome-scale CRISPRi (ref. 4),EIF2S2,-1.3404,139,0.7289,0.7014,0.2034,16.5,yes
hESC,genome-scale CRISPRi (ref. 4),EIF3A,-1.6896,111,0.7216,0.7640,0.0651,17.4,yes
hESC,genome-scale CRISPRi (ref. 4),EIF3E,-1.3178,62,0.9534,0.9498,0.1488,-2.2,no
hESC,genome-scale CRISPRi (ref. 4),EIF3F,-1.4620,237,0.3061,0.2217,0.1203,162.3,yes
hESC,genome-scale CRISPRi (ref. 4),EIF3H,-0.9234,1224,0.1938,0.1849,0.0225,1127.6,yes
hESC,genome-scale CRISPRi (ref. 4),EIF3K,-0.2826,516,0.1848,0.1884,0.0400,427.3,yes
hESC,genome-scale CRISPRi (ref. 4),EIF3L,-0.3724,473,0.1273,0.1304,0.0097,352.7,yes
hESC,genome-scale CRISPRi (ref. 4),EIF3M,-1.1128,675,0.3173,0.3162,0.0362,442.4,yes
hESC,genome-scale CRISPRi (ref. 4),EIF4A1,-1.2423,151,0.3440,0.3526,0.0455,379.6,yes
hESC,genome-scale CRISPRi (ref. 4),EIF4A2,-0.0749,158,0.3775,0.3192,0.0533,88.9,yes
hESC,genome-scale CRISPRi (ref. 4),EIF4B,-0.5212,214,0.2090,0.1490,0.0854,95.5,yes
hESC,genome-scale CRISPRi (ref. 4),EIF4G2,-0.6525,112,0.4609,0.4502,0.1180,83.0,yes
hESC,genome-scale CRISPRi (ref. 4),EIF5A,-0.9688,156,0.5461,0.5834,0.0228,421.2,yes
hESC,genome-scale CRISPRi (ref. 4),ENO1,-0.3581,309,0.1426,0.1289,0.0349,384.2,yes
hESC,genome-scale CRISPRi (ref. 4),ENY2,-0.6305,126,0.2655,0.1976,0.0720,133.0,yes
hESC,genome-scale CRISPRi (ref. 4),ERH,-2.0567,53,0.8591,0.7864,0.3659,7.6,no
hESC,genome-scale CRISPRi (ref. 4),FAM136A,-0.5014,246,0.2067,0.1952,0.0203,203.8,yes
hESC,genome-scale CRISPRi (ref. 4),FAU,-2.5152,156,0.6816,0.6195,0.2735,124.3,yes
hESC,genome-scale CRISPRi (ref. 4),FBL,-1.1072,58,0.7974,0.3605,0.6828,-3.9,no
hESC,genome-scale CRISPRi (ref. 4),FDFT1,-0.0876,630,0.3347,0.2015,0.1644,158.1,yes
hESC,genome-scale CRISPRi (ref. 4),FDPS,-0.5551,340,0.2347,0.1815,0.0664,137.4,yes
hESC,genome-scale CRISPRi (ref. 4),G3BP1,-0.0554,296,0.2466,0.1939,0.0907,68.0,yes
hESC,genome-scale CRISPRi (ref. 4),GADD45GIP1,-0.2556,217,0.1716,0.1758,0.0254,166.6,yes
hESC,genome-scale CRISPRi (ref. 4),GAPDH,-1.2647,321,0.2885,0.3523,0.0169,5772.7,yes
hESC,genome-scale CRISPRi (ref. 4),GTF2A2,-1.3558,342,0.2636,0.2493,0.0328,140.2,yes
hESC,genome-scale CRISPRi (ref. 4),HDAC2,-0.0357,33,0.4817,0.3344,0.2272,4.5,no
hESC,genome-scale CRISPRi (ref. 4),HMGA1,-0.5961,301,0.2539,0.2923,0.0249,1832.6,yes
hESC,genome-scale CRISPRi (ref. 4),HMGB1,-0.4844,858,0.9371,0.7872,0.7688,-1.7,no
hESC,genome-scale CRISPRi (ref. 4),HMGB3,-0.0422,87,0.8737,0.8378,0.1000,20.4,yes
hESC,genome-scale CRISPRi (ref. 4),HMGN2,-0.5038,329,0.1871,0.2171,0.0154,1711.7,yes
hESC,genome-scale CRISPRi (ref. 4),HMGN3,0.0556,525,0.1421,0.1452,0.0190,623.3,yes
hESC,genome-scale CRISPRi (ref. 4),HNRNPA1,-0.4270,415,0.2238,0.2308,0.0508,2624.1,yes
hESC,genome-scale CRISPRi (ref. 4),HNRNPA2B1,-0.3047,1457,0.2229,0.2256,0.0680,3024.6,yes
hESC,genome-scale CRISPRi (ref. 4),HNRNPC,-1.0022,205,0.6630,0.5476,0.3040,80.1,yes
hESC,genome-scale CRISPRi (ref. 4),HNRNPK,-2.3449,266,0.5443,0.4727,0.2233,60.0,yes
hESC,genome-scale CRISPRi (ref. 4),HNRNPR,-0.2971,486,0.1551,0.1231,0.0424,182.7,yes
hESC,genome-scale CRISPRi (ref. 4),HNRNPU,-1.0727,395,0.5947,0.2150,0.4817,9.2,no
hESC,genome-scale CRISPRi (ref. 4),HSP90AB1,-0.2617,351,0.1663,0.1988,0.0169,1770.1,yes
hESC,genome-scale CRISPRi (ref. 4),HSP90B1,-0.5838,239,0.3030,0.3133,0.0435,332.1,yes
hESC,genome-scale CRISPRi (ref. 4),HSPA5,-1.2170,102,0.8094,0.0579,0.8150,-4.6,no
hESC,genome-scale CRISPRi (ref. 4),HSPA8,-0.8004,70,0.7769,0.5108,0.4772,5.8,no
hESC,genome-scale CRISPRi (ref. 4),HSPD1,-1.6756,316,0.4911,0.5433,0.0267,1002.1,yes
hESC,genome-scale CRISPRi (ref. 4),HSPE1,-3.4044,95,0.3475,0.3447,0.0369,644.8,yes
hESC,genome-scale CRISPRi (ref. 4),ID3,-0.0625,874,0.1919,0.2339,0.0156,1386.0,yes
hESC,genome-scale CRISPRi (ref. 4),ILF2,-1.0389,412,0.4923,0.4791,0.0925,201.9,yes
hESC,genome-scale CRISPRi (ref. 4),ILF3,-0.9405,296,0.3995,0.3161,0.1029,206.9,yes
hESC,genome-scale CRISPRi (ref. 4),KHDRBS1,-0.1257,685,0.1931,0.1324,0.0877,146.8,yes
hESC,genome-scale CRISPRi (ref. 4),KPNB1,-2.0476,135,0.8419,0.8878,0.0983,-2.5,no
hESC,genome-scale CRISPRi (ref. 4),L1TD1,0.0617,519,0.1724,0.1762,0.0218,1013.7,yes
hESC,genome-scale CRISPRi (ref. 4),LAMTOR1,-0.2335,366,0.1191,0.1032,0.0162,220.5,yes
hESC,genome-scale CRISPRi (ref. 4),LAMTOR4,-0.4641,362,0.1327,0.1229,0.0238,304.5,yes
hESC,genome-scale CRISPRi (ref. 4),LIN28A,-0.1659,550,0.1168,0.0966,0.0298,213.2,yes
hESC,genome-scale CRISPRi (ref. 4),LSM2,-2.3127,50,0.6372,0.6530,0.1325,13.2,yes
hESC,genome-scale CRISPRi (ref. 4),LSM3,-1.8446,138,0.5316,0.5103,0.1035,65.8,yes
hESC,genome-scale CRISPRi (ref. 4),LSM4,-1.7772,153,0.4847,0.4668,0.1355,183.0,yes
hESC,genome-scale CRISPRi (ref. 4),LSM5,-1.5026,110,0.6944,0.6560,0.2255,34.2,yes
hESC,genome-scale CRISPRi (ref. 4),LSM6,-0.8792,59,0.7661,0.6277,0.3787,0.4,no
hESC,genome-scale CRISPRi (ref. 4),LSM7,-1.8058,749,0.4947,0.4224,0.1891,625.9,yes
hESC,genome-scale CRISPRi (ref. 4),MAD2L2,-0.8290,480,0.5281,0.1435,0.4524,5.2,no
hESC,genome-scale CRISPRi (ref. 4),MDH2,-0.2132,450,0.1086,0.0562,0.0593,51.1,yes
hESC,genome-scale CRISPRi (ref. 4),MRPL11,-0.2666,211,0.1903,0.1489,0.0598,131.9,yes
hESC,genome-scale CRISPRi (ref. 4),MRPL12,-0.4270,86,0.4617,0.2321,0.3030,3.3,no
hESC,genome-scale CRISPRi (ref. 4),MRPL14,-0.2996,55,0.4917,0.4819,0.1247,15.7,yes
hESC,genome-scale CRISPRi (ref. 4),MRPL20,-0.2663,349,0.2929,0.1719,0.1329,189.1,yes
hESC,genome-scale CRISPRi (ref. 4),MRPL41,-0.6612,148,0.1789,0.1569,0.0298,90.5,yes
hESC,genome-scale CRISPRi (ref. 4),MRPL51,-0.3588,362,0.2534,0.2407,0.0439,439.5,yes
hESC,genome-scale CRISPRi (ref. 4),MRPL52,-0.1702,210,0.1663,0.1558,0.0304,107.8,yes
hESC,genome-scale CRISPRi (ref. 4),MRPS15,-0.3496,326,0.2122,0.1722,0.0675,103.5,yes
hESC,genome-scale CRISPRi (ref. 4),MRPS21,-0.9155,246,0.1512,0.1305,0.0346,199.5,yes
hESC,genome-scale CRISPRi (ref. 4),MRPS24,-0.3662,562,0.2095,0.1412,0.0826,194.6,yes
hESC,genome-scale CRISPRi (ref. 4),MRPS34,-0.5034,223,0.2371,0.2327,0.0398,219.3,yes
hESC,genome-scale CRISPRi (ref. 4),MYL6,-0.1372,323,0.1548,0.1807,0.0219,992.0,yes
hESC,genome-scale CRISPRi (ref. 4),NACA,-1.2614,86,0.6881,0.5094,0.4068,86.7,yes
hESC,genome-scale CRISPRi (ref. 4),NCL,-0.9111,91,0.8613,0.8485,0.2712,8.1,no
hESC,genome-scale CRISPRi (ref. 4),NDUFA6,-0.4392,120,0.2482,0.2377,0.0477,52.3,yes
hESC,genome-scale CRISPRi (ref. 4),NDUFAB1,-0.7559,116,0.6296,0.5751,0.1735,50.1,yes
hESC,genome-scale CRISPRi (ref. 4),NDUFB10,-0.5937,205,0.1804,0.1779,0.0307,157.5,yes
hESC,genome-scale CRISPRi (ref. 4),NDUFB11,-0.3187,220,0.1939,0.1857,0.0376,211.1,yes
hESC,genome-scale CRISPRi (ref. 4),NDUFB2,-0.2540,215,0.1712,0.1720,0.0196,235.5,yes
hESC,genome-scale CRISPRi (ref. 4),NDUFB4,-0.5034,153,0.1089,0.1117,0.0390,27.3,yes
hESC,genome-scale CRISPRi (ref. 4),NDUFB6,-0.2817,155,0.2136,0.2096,0.0328,74.4,yes
hESC,genome-scale CRISPRi (ref. 4),NDUFB7,-0.4702,131,0.2127,0.2019,0.0318,66.2,yes
hESC,genome-scale CRISPRi (ref. 4),NDUFB8,-0.3325,435,0.1018,0.0725,0.0324,173.1,yes
hESC,genome-scale CRISPRi (ref. 4),NDUFB9,-0.5310,160,0.1875,0.1438,0.0147,304.6,yes
hESC,genome-scale CRISPRi (ref. 4),NDUFC1,-0.2628,293,0.2192,0.0614,0.1679,16.9,yes
hESC,genome-scale CRISPRi (ref. 4),NDUFC2,-0.4444,174,0.1999,0.1910,0.0222,258.6,yes
hESC,genome-scale CRISPRi (ref. 4),NDUFS5,-0.5355,200,0.1295,0.1465,0.0123,635.2,yes
hESC,genome-scale CRISPRi (ref. 4),NDUFS8,-0.4029,145,0.2129,0.2371,0.0127,98.1,yes
hESC,genome-scale CRISPRi (ref. 4),NDUFV2,-0.1576,132,0.1451,0.1177,0.0410,82.4,yes
hESC,genome-scale CRISPRi (ref. 4),NEDD8,-1.6605,431,0.4875,0.4723,0.0214,931.0,yes
hESC,genome-scale CRISPRi (ref. 4),NGRN,-0.2037,454,0.1687,0.1512,0.0239,197.6,yes
hESC,genome-scale CRISPRi (ref. 4),NHP2,-0.7267,81,0.5442,0.5332,0.1561,46.6,yes
hESC,genome-scale CRISPRi (ref. 4),NME2,-0.3928,391,0.1494,0.1621,0.0249,2059.0,yes
hESC,genome-scale CRISPRi (ref. 4),NOP10,-0.9389,57,0.3699,0.2837,0.2152,19.5,yes
hESC,genome-scale CRISPRi (ref. 4),NR6A1,0.0620,421,0.6897,0.5862,0.2936,48.0,yes
hESC,genome-scale CRISPRi (ref. 4),NUDC,-0.7417,130,0.5188,0.4836,0.1248,17.5,yes
hESC,genome-scale CRISPRi (ref. 4),OSTC,-0.3912,251,0.2353,0.2184,0.0296,345.3,yes
hESC,genome-scale CRISPRi (ref. 4),PA2G4,-0.5085,503,0.1606,0.0829,0.0846,75.6,yes
hESC,genome-scale CRISPRi (ref. 4),PABPC1,-1.0121,380,0.3282,0.2334,0.1382,351.7,yes
hESC,genome-scale CRISPRi (ref. 4),PABPN1,-1.5425,144,0.4386,0.3874,0.1027,57.4,yes
hESC,genome-scale CRISPRi (ref. 4),PAICS,-0.5178,233,0.1439,0.1185,0.0521,74.2,yes
hESC,genome-scale CRISPRi (ref. 4),PARP1,-0.1692,324,0.1895,0.2066,0.0143,549.8,yes
hESC,genome-scale CRISPRi (ref. 4),PCBP2,-1.2091,762,0.7181,0.6668,0.1453,223.0,yes
hESC,genome-scale CRISPRi (ref. 4),PDCD5,-0.4372,68,0.5445,0.5295,0.0209,44.7,yes
hESC,genome-scale CRISPRi (ref. 4),PDIA6,0.0329,153,0.8361,0.0982,0.8208,-5.0,no
hESC,genome-scale CRISPRi (ref. 4),PFN1,-0.6551,378,0.1729,0.2022,0.0136,3456.3,yes
hESC,genome-scale CRISPRi (ref. 4),PGAM1,,590,0.1126,0.1017,0.0358,886.2,yes
hESC,genome-scale CRISPRi (ref. 4),PGD,-0.8636,628,0.1503,0.1368,0.0286,305.5,yes
hESC,genome-scale CRISPRi (ref. 4),PGK1,-0.7663,627,0.1489,0.1252,0.0291,236.4,yes
hESC,genome-scale CRISPRi (ref. 4),PHB2,-1.9385,76,0.7253,0.5943,0.3704,-1.0,no
hESC,genome-scale CRISPRi (ref. 4),PHF5A,-2.4492,76,0.7558,0.5836,0.4074,1.6,no
hESC,genome-scale CRISPRi (ref. 4),PKM,-0.7690,565,0.1509,0.1250,0.0331,324.4,yes
hESC,genome-scale CRISPRi (ref. 4),POLR1D,-0.4663,370,0.4243,0.2043,0.2952,42.8,yes
hESC,genome-scale CRISPRi (ref. 4),POLR2E,-1.4317,114,0.6231,0.4484,0.2817,25.6,yes
hESC,genome-scale CRISPRi (ref. 4),POLR2F,-1.9740,165,0.5505,0.2156,0.4123,8.1,no
hESC,genome-scale CRISPRi (ref. 4),POLR2I,-1.6629,97,0.7124,0.7174,0.1052,19.8,yes
hESC,genome-scale CRISPRi (ref. 4),POLR2L,-2.3912,138,0.6288,0.5692,0.1666,97.5,yes
hESC,genome-scale CRISPRi (ref. 4),POLR3G,0.0207,509,0.1237,0.0517,0.0591,128.4,yes
hESC,genome-scale CRISPRi (ref. 4),POMP,-0.8114,240,0.5404,0.3526,0.3221,71.7,yes
hESC,genome-scale CRISPRi (ref. 4),POU5F1,-0.0656,8552,0.5956,0.5538,0.0199,49484.4,yes
hESC,genome-scale CRISPRi (ref. 4),PPM1G,-0.2413,180,0.4063,0.3709,0.0930,121.5,yes
hESC,genome-scale CRISPRi (ref. 4),PPP1CA,-0.6026,696,0.8557,0.8671,0.0934,58.0,yes
hESC,genome-scale CRISPRi (ref. 4),PPP1CC,-0.1645,415,0.2724,0.3014,0.0440,534.5,yes
hESC,genome-scale CRISPRi (ref. 4),PRDX5,-0.1078,633,0.3569,0.3440,0.0287,1286.1,yes
hESC,genome-scale CRISPRi (ref. 4),PRELID1,-2.5451,164,0.2308,0.1832,0.0914,176.5,yes
hESC,genome-scale CRISPRi (ref. 4),PRKDC,,737,0.2700,0.2297,0.0440,585.8,yes
hESC,genome-scale CRISPRi (ref. 4),PRPF40A,-1.1033,88,0.6406,0.4430,0.3228,5.1,no
hESC,genome-scale CRISPRi (ref. 4),PRRC2C,-0.2416,363,0.1467,0.1487,0.0251,260.4,yes
hESC,genome-scale CRISPRi (ref. 4),PSMA1,-2.2482,45,0.8379,0.0482,0.8280,-3.8,no
hESC,genome-scale CRISPRi (ref. 4),PSMA2,-2.4269,468,0.5803,0.4169,0.2896,145.2,yes
hESC,genome-scale CRISPRi (ref. 4),PSMA3,-2.6267,197,0.6892,0.5029,0.3902,5.0,no
hESC,genome-scale CRISPRi (ref. 4),PSMA4,-1.5463,73,0.9337,0.9447,0.1286,-3.8,no
hESC,genome-scale CRISPRi (ref. 4),PSMA7,-2.3709,145,0.6249,0.4440,0.3710,37.5,yes
hESC,genome-scale CRISPRi (ref. 4),PSMB1,-1.7088,100,0.6693,0.5471,0.3008,13.4,yes
hESC,genome-scale CRISPRi (ref. 4),PSMB3,-2.6982,133,0.7345,0.6270,0.2692,12.7,yes
hESC,genome-scale CRISPRi (ref. 4),PSMB5,-1.7774,114,0.6882,0.4609,0.4168,9.9,no
hESC,genome-scale CRISPRi (ref. 4),PSMB6,-1.7533,117,0.6665,0.4605,0.4043,9.5,no
hESC,genome-scale CRISPRi (ref. 4),PSMD7,-1.6257,102,0.7707,0.6212,0.3292,4.8,no
hESC,genome-scale CRISPRi (ref. 4),PTMA,-0.4201,271,0.1945,0.2331,0.0240,4455.0,yes
hESC,genome-scale CRISPRi (ref. 4),PTTG1,-0.6020,100,0.3917,0.4251,0.0284,99.1,yes
hESC,genome-scale CRISPRi (ref. 4),RBBP4,-1.1654,72,0.6456,0.5610,0.1898,8.1,no
hESC,genome-scale CRISPRi (ref. 4),RBM17,-1.2913,254,0.2927,0.2199,0.0964,106.1,yes
hESC,genome-scale CRISPRi (ref. 4),RBM8A,-1.2775,85,0.8895,0.8600,0.2947,2.9,no
hESC,genome-scale CRISPRi (ref. 4),RBMX,-1.7271,105,0.7929,0.8327,0.0344,25.3,yes
hESC,genome-scale CRISPRi (ref. 4),RBX1,-1.4245,138,0.5698,0.5036,0.1950,64.2,yes
hESC,genome-scale CRISPRi (ref. 4),REXO2,-0.0992,676,0.1234,0.1048,0.0233,214.5,yes
hESC,genome-scale CRISPRi (ref. 4),RHEB,-0.7488,379,0.2209,0.1556,0.0889,72.4,yes
hESC,genome-scale CRISPRi (ref. 4),RNASEK,-0.5243,441,0.1587,0.1552,0.0234,429.1,yes
hESC,genome-scale CRISPRi (ref. 4),RNF7,0.0480,389,0.2002,0.2059,0.0286,345.0,yes
hESC,genome-scale CRISPRi (ref. 4),RNPS1,-0.8757,93,0.8516,0.6913,0.5200,1.8,no
hESC,genome-scale CRISPRi (ref. 4),ROMO1,-1.0180,186,0.4355,0.4099,0.0955,98.5,yes
hESC,genome-scale CRISPRi (ref. 4),RPA3,-2.1424,181,0.6186,0.4845,0.3154,9.0,no
hESC,genome-scale CRISPRi (ref. 4),RPL10,-0.8719,43,0.8996,0.9535,0.0890,57.4,yes
hESC,genome-scale CRISPRi (ref. 4),RPL10A,-2.1166,112,0.8975,0.9732,0.0323,97.9,yes
hESC,genome-scale CRISPRi (ref. 4),RPL11,-2.3466,78,0.6898,0.7574,0.1758,391.7,yes
hESC,genome-scale CRISPRi (ref. 4),RPL12,-2.6156,43,0.8523,0.3295,0.7788,-0.7,no
hESC,genome-scale CRISPRi (ref. 4),RPL13,-2.2392,69,0.9202,0.9855,0.0377,80.8,yes
hESC,genome-scale CRISPRi (ref. 4),RPL13A,-1.8969,136,0.8467,0.5982,0.6464,5.0,no
hESC,genome-scale CRISPRi (ref. 4),RPL14,-1.9558,128,0.9386,0.8833,0.6425,3.9,no
hESC,genome-scale CRISPRi (ref. 4),RPL15,,110,0.8949,0.5982,0.7156,28.4,yes
hESC,genome-scale CRISPRi (ref. 4),RPL17,-3.0960,42,0.9143,0.6979,0.6875,2.6,no
hESC,genome-scale CRISPRi (ref. 4),RPL18,-1.6547,41,0.9303,0.1438,0.9240,-3.7,no
hESC,genome-scale CRISPRi (ref. 4),RPL18A,-2.4636,159,0.7975,0.6067,0.5812,81.7,yes
hESC,genome-scale CRISPRi (ref. 4),RPL19,-2.2665,71,0.8861,0.7308,0.6358,7.7,no
hESC,genome-scale CRISPRi (ref. 4),RPL21,-2.7395,234,0.9091,0.4808,0.8257,-3.7,no
hESC,genome-scale CRISPRi (ref. 4),RPL22L1,-0.1750,404,0.2119,0.2620,0.0145,1071.5,yes
hESC,genome-scale CRISPRi (ref. 4),RPL23,-2.6629,106,0.8728,0.5042,0.7403,-1.3,no
hESC,genome-scale CRISPRi (ref. 4),RPL23A,-2.0239,120,0.9448,0.8986,0.4971,24.6,yes
hESC,genome-scale CRISPRi (ref. 4),RPL24,-2.0254,62,0.8303,0.8092,0.3342,71.8,yes
hESC,genome-scale CRISPRi (ref. 4),RPL26,-1.9366,47,0.8974,0.8738,0.4720,12.9,yes
hESC,genome-scale CRISPRi (ref. 4),RPL27,-2.0437,75,0.9318,0.6201,0.7955,-3.3,no
hESC,genome-scale CRISPRi (ref. 4),RPL27A,-2.0077,104,0.8547,0.4138,0.7537,-3.6,no
hESC,genome-scale CRISPRi (ref. 4),RPL28,-0.7819,283,0.7634,0.8178,0.0402,2112.8,yes
hESC,genome-scale CRISPRi (ref. 4),RPL29,,237,0.0855,0.1014,0.0078,2577.1,yes
hESC,genome-scale CRISPRi (ref. 4),RPL3,-2.5259,125,0.9515,0.9004,0.5587,5.6,no
hESC,genome-scale CRISPRi (ref. 4),RPL30,-1.7290,74,0.8574,0.5822,0.6788,11.4,yes
hESC,genome-scale CRISPRi (ref. 4),RPL31,-2.5458,102,0.8946,0.6522,0.6758,3.4,no
hESC,genome-scale CRISPRi (ref. 4),RPL32,-2.2790,70,0.8602,0.5724,0.6946,9.0,no
hESC,genome-scale CRISPRi (ref. 4),RPL34,,128,0.9268,0.1475,0.9077,-4.9,no
hESC,genome-scale CRISPRi (ref. 4),RPL35,-1.4989,103,0.8158,0.6653,0.5696,5.0,no
hESC,genome-scale CRISPRi (ref. 4),RPL35A,-1.5273,65,0.8249,0.8158,0.3194,50.8,yes
hESC,genome-scale CRISPRi (ref. 4),RPL36,-2.0616,43,0.9062,0.5962,0.7556,-2.8,no
hESC,genome-scale CRISPRi (ref. 4),RPL36A,-1.4714,94,0.8224,0.7031,0.5143,5.2,no
hESC,genome-scale CRISPRi (ref. 4),RPL37,-1.5809,109,0.9254,0.9810,0.2257,-0.9,no
hESC,genome-scale CRISPRi (ref. 4),RPL37A,-2.1026,126,0.8978,0.6284,0.6766,6.4,no
hESC,genome-scale CRISPRi (ref. 4),RPL38,-1.6787,137,0.7887,0.5378,0.5611,8.1,no
hESC,genome-scale CRISPRi (ref. 4),RPL39,-0.6484,69,0.9242,0.6406,0.7949,-2.8,no
hESC,genome-scale CRISPRi (ref. 4),RPL4,-2.2598,169,0.9204,0.5298,0.8357,-4.0,no
hESC,genome-scale CRISPRi (ref. 4),RPL5,-2.5300,121,0.8810,0.9172,0.1882,141.8,yes
hESC,genome-scale CRISPRi (ref. 4),RPL6,-2.3042,57,0.8330,0.5232,0.6869,-0.9,no
hESC,genome-scale CRISPRi (ref. 4),RPL7,-1.5582,50,0.9351,0.8496,0.5753,-0.7,no
hESC,genome-scale CRISPRi (ref. 4),RPL7A,-2.1532,124,0.9157,0.7462,0.7366,1.3,no
hESC,genome-scale CRISPRi (ref. 4),RPL8,-2.4229,61,0.8315,0.9836,0.0358,57.0,yes
hESC,genome-scale CRISPRi (ref. 4),RPL9,-2.2568,86,0.9151,0.7707,0.6531,1.2,no
hESC,genome-scale CRISPRi (ref. 4),RPLP0,-1.5230,114,0.8973,0.8425,0.5021,27.1,yes
hESC,genome-scale CRISPRi (ref. 4),RPLP1,-1.3576,51,0.7660,0.7066,0.3253,222.2,yes
hESC,genome-scale CRISPRi (ref. 4),RPLP2,-1.2411,69,0.9468,0.8709,0.5274,16.7,yes
hESC,genome-scale CRISPRi (ref. 4),RPS10,-1.2979,114,0.7997,0.6742,0.4459,199.2,yes
hESC,genome-scale CRISPRi (ref. 4),RPS11,-2.5305,152,0.8907,0.3851,0.8217,-4.2,no
hESC,genome-scale CRISPRi (ref. 4),RPS12,-2.1803,88,0.6285,0.6823,0.1796,491.3,yes
hESC,genome-scale CRISPRi (ref. 4),RPS13,-1.6195,146,0.8662,0.7205,0.5461,72.5,yes
hESC,genome-scale CRISPRi (ref. 4),RPS14,-2.1457,92,0.8642,0.8934,0.3758,61.2,yes
hESC,genome-scale CRISPRi (ref. 4),RPS15,-2.1906,97,0.7804,0.8651,0.1930,137.4,yes
hESC,genome-scale CRISPRi (ref. 4),RPS15A,-2.3792,95,0.9368,0.6464,0.8351,-3.5,no
hESC,genome-scale CRISPRi (ref. 4),RPS16,-2.0782,54,0.8825,0.6216,0.6751,9.2,no
hESC,genome-scale CRISPRi (ref. 4),RPS17,-1.5372,134,0.7510,0.5333,0.5272,27.3,yes
hESC,genome-scale CRISPRi (ref. 4),RPS18,-2.3252,53,0.8745,0.6416,0.6861,4.7,no
hESC,genome-scale CRISPRi (ref. 4),RPS19,-2.7841,83,0.8307,0.7643,0.4936,60.8,yes
hESC,genome-scale CRISPRi (ref. 4),RPS2,-1.6256,139,0.7716,0.5397,0.5085,53.3,yes
hESC,genome-scale CRISPRi (ref. 4),RPS20,-2.6815,69,0.9226,0.8490,0.3443,4.2,no
hESC,genome-scale CRISPRi (ref. 4),RPS21,-1.6218,106,0.7593,0.4681,0.5578,20.8,yes
hESC,genome-scale CRISPRi (ref. 4),RPS23,-2.3207,57,0.8312,0.5495,0.6577,25.8,yes
hESC,genome-scale CRISPRi (ref. 4),RPS24,-1.7060,75,0.9155,0.9568,0.2420,25.0,yes
hESC,genome-scale CRISPRi (ref. 4),RPS26,,124,0.8827,0.8953,0.3334,34.9,yes
hESC,genome-scale CRISPRi (ref. 4),RPS27,,115,0.7723,0.7264,0.3229,79.3,yes
hESC,genome-scale CRISPRi (ref. 4),RPS27A,-1.8949,143,0.8367,0.6472,0.6192,61.5,yes
hESC,genome-scale CRISPRi (ref. 4),RPS28,-1.8671,73,0.8622,0.6998,0.5652,17.2,yes
hESC,genome-scale CRISPRi (ref. 4),RPS29,-2.8359,130,0.8628,0.6961,0.5817,5.2,no
hESC,genome-scale CRISPRi (ref. 4),RPS3,-2.4618,68,0.8343,0.9265,0.1111,116.0,yes
hESC,genome-scale CRISPRi (ref. 4),RPS3A,-2.7884,36,0.8154,0.7278,0.4737,26.9,yes
hESC,genome-scale CRISPRi (ref. 4),RPS4X,-2.4300,77,0.9458,0.9821,0.0000,14.2,yes
hESC,genome-scale CRISPRi (ref. 4),RPS5,-1.7742,131,0.8737,0.8908,0.4088,28.2,yes
hESC,genome-scale CRISPRi (ref. 4),RPS6,-2.1392,69,0.8681,0.5521,0.6583,27.2,yes
hESC,genome-scale CRISPRi (ref. 4),RPS7,-2.0930,145,0.8381,0.4312,0.7000,33.5,yes
hESC,genome-scale CRISPRi (ref. 4),RPS8,-2.9151,70,0.9103,0.9030,0.3583,31.0,yes
hESC,genome-scale CRISPRi (ref. 4),RPS9,-1.7677,86,0.9761,0.8772,0.4896,11.1,yes
hESC,genome-scale CRISPRi (ref. 4),RPSA,,162,0.7719,0.7005,0.3563,229.2,yes
hESC,genome-scale CRISPRi (ref. 4),RSL1D1,-1.3971,84,0.6184,0.1069,0.5768,-4.3,no
hESC,genome-scale CRISPRi (ref. 4),RSL24D1,-2.1070,105,0.6790,0.4028,0.4514,3.7,no
hESC,genome-scale CRISPRi (ref. 4),SAP18,-1.0662,121,0.6309,0.5300,0.2218,23.8,yes
hESC,genome-scale CRISPRi (ref. 4),SEC11A,-0.0052,481,0.1512,0.1526,0.0225,560.6,yes
hESC,genome-scale CRISPRi (ref. 4),SEC61B,-0.4127,638,0.2869,0.2662,0.0114,1575.7,yes
hESC,genome-scale CRISPRi (ref. 4),SEC61G,-1.2161,81,0.4284,0.3886,0.0944,93.6,yes
hESC,genome-scale CRISPRi (ref. 4),SERBP1,-0.5294,321,0.3644,0.3082,0.1308,408.2,yes
hESC,genome-scale CRISPRi (ref. 4),SERF2,-0.2432,789,0.7368,0.7469,0.0160,3568.6,yes
hESC,genome-scale CRISPRi (ref. 4),SFPQ,-1.5808,116,0.8080,0.6912,0.3959,0.7,no
hESC,genome-scale CRISPRi (ref. 4),SIVA1,-0.0352,244,0.2170,0.2248,0.0197,349.5,yes
hESC,genome-scale CRISPRi (ref. 4),SKP1,-1.4484,334,0.3954,0.3487,0.1476,149.4,yes
hESC,genome-scale CRISPRi (ref. 4),SLC2A3,0.0676,442,0.1526,0.0879,0.0628,115.2,yes
hESC,genome-scale CRISPRi (ref. 4),SLIRP,-0.2610,437,0.1978,0.1851,0.0536,597.8,yes
hESC,genome-scale CRISPRi (ref. 4),SMARCC1,-0.2122,177,0.1715,0.1428,0.0424,110.5,yes
hESC,genome-scale CRISPRi (ref. 4),SNRPA1,-2.8323,87,0.6483,0.4598,0.3470,7.0,no
hESC,genome-scale CRISPRi (ref. 4),SNRPB,-1.7551,141,0.5149,0.5152,0.1293,122.1,yes
hESC,genome-scale CRISPRi (ref. 4),SNRPC,-0.7959,62,0.5865,0.4848,0.1832,26.1,yes
hESC,genome-scale CRISPRi (ref. 4),SNRPD1,-2.6331,188,0.7381,0.5382,0.4750,18.3,yes
hESC,genome-scale CRISPRi (ref. 4),SNRPD2,-2.1410,65,0.7409,0.4532,0.5494,3.9,no
hESC,genome-scale CRISPRi (ref. 4),SNRPD3,-4.3664,113,0.8352,0.6199,0.5494,0.2,no
hESC,genome-scale CRISPRi (ref. 4),SNRPE,-1.9382,285,0.5945,0.3205,0.4237,43.6,yes
hESC,genome-scale CRISPRi (ref. 4),SNRPF,-2.8834,111,0.8061,0.6564,0.4544,9.4,no
hESC,genome-scale CRISPRi (ref. 4),SNRPG,-2.0983,100,0.7928,0.7060,0.3075,31.2,yes
hESC,genome-scale CRISPRi (ref. 4),SOD1,-1.3816,173,0.1049,0.1139,0.0155,142.1,yes
hESC,genome-scale CRISPRi (ref. 4),SOX4,-0.0202,971,0.2388,0.1421,0.1147,529.7,yes
hESC,genome-scale CRISPRi (ref. 4),SPCS1,-0.1822,449,0.2893,0.1699,0.1499,98.6,yes
hESC,genome-scale CRISPRi (ref. 4),SPCS2,-0.6911,277,0.2604,0.2357,0.0287,157.3,yes
hESC,genome-scale CRISPRi (ref. 4),SRP14,-0.8829,251,0.0835,0.0803,0.0211,426.7,yes
hESC,genome-scale CRISPRi (ref. 4),SRP9,-1.0971,536,0.1430,0.1397,0.0310,660.7,yes
hESC,genome-scale CRISPRi (ref. 4),SRRM1,-0.7339,464,0.5054,0.3643,0.2151,209.2,yes
hESC,genome-scale CRISPRi (ref. 4),SRRM2,-0.5124,155,0.4162,0.3458,0.1597,20.8,yes
hESC,genome-scale CRISPRi (ref. 4),SRSF10,-0.6763,220,0.1933,0.1684,0.0465,116.2,yes
hESC,genome-scale CRISPRi (ref. 4),SRSF11,-1.0138,899,0.7034,0.3549,0.5354,15.9,yes
hESC,genome-scale CRISPRi (ref. 4),SRSF3,-2.5719,128,0.7370,0.6823,0.3287,13.7,yes
hESC,genome-scale CRISPRi (ref. 4),SRSF7,-2.0840,278,0.5059,0.4214,0.1694,102.5,yes
hESC,genome-scale CRISPRi (ref. 4),SSB,-0.6723,810,0.2772,0.2458,0.0229,694.3,yes
hESC,genome-scale CRISPRi (ref. 4),SSBP1,-0.3392,122,0.2093,0.1876,0.0349,160.7,yes
hESC,genome-scale CRISPRi (ref. 4),SSR2,-0.2798,1185,0.1277,0.1053,0.0334,421.8,yes
hESC,genome-scale CRISPRi (ref. 4),SSR3,-0.0271,84,0.1198,0.1095,0.0332,9.1,no
hESC,genome-scale CRISPRi (ref. 4),SSR4,0.0371,433,0.1664,0.1107,0.0591,157.9,yes
hESC,genome-scale CRISPRi (ref. 4),SSU72,-1.4655,99,0.3399,0.2713,0.1066,40.2,yes
hESC,genome-scale CRISPRi (ref. 4),STRAP,-0.7509,517,0.1118,0.0963,0.0274,230.1,yes
hESC,genome-scale CRISPRi (ref. 4),SUB1,0.0081,451,0.2475,0.2291,0.0284,1204.0,yes
hESC,genome-scale CRISPRi (ref. 4),SUMO2,,411,0.7231,0.3637,0.5825,65.0,yes
hESC,genome-scale CRISPRi (ref. 4),SUPT16H,-1.9738,188,0.4782,0.3855,0.1844,21.3,yes
hESC,genome-scale CRISPRi (ref. 4),SYVN1,-0.5271,131,0.9144,0.0761,0.9061,-4.9,no
hESC,genome-scale CRISPRi (ref. 4),TBCA,-0.8934,1873,0.2849,0.2754,0.0171,4299.0,yes
hESC,genome-scale CRISPRi (ref. 4),TCP1,-1.8350,122,0.8843,0.2328,0.8413,-4.8,no
hESC,genome-scale CRISPRi (ref. 4),TERF1,,299,0.2761,0.3123,0.0185,945.7,yes
hESC,genome-scale CRISPRi (ref. 4),TIMM13,-0.8140,140,0.5145,0.4709,0.1735,89.9,yes
hESC,genome-scale CRISPRi (ref. 4),TMED2,-0.5712,436,0.1089,0.1061,0.0207,172.7,yes
hESC,genome-scale CRISPRi (ref. 4),TMEM167A,-0.3060,278,0.2764,0.2589,0.0061,258.3,yes
hESC,genome-scale CRISPRi (ref. 4),TMEM258,-0.8556,229,0.3148,0.2712,0.0496,353.1,yes
hESC,genome-scale CRISPRi (ref. 4),TMSB10,-0.4466,344,0.1834,0.2135,0.0168,2785.9,yes
hESC,genome-scale CRISPRi (ref. 4),TOMM20,-0.6497,361,0.2109,0.1604,0.0243,273.2,yes
hESC,genome-scale CRISPRi (ref. 4),TOMM22,-0.9696,226,0.2498,0.1842,0.0458,253.7,yes
hESC,genome-scale CRISPRi (ref. 4),TRA2B,-0.4637,365,0.1866,0.1606,0.0526,80.8,yes
hESC,genome-scale CRISPRi (ref. 4),TRAPPC5,-0.7141,331,0.1696,0.1480,0.0242,205.9,yes
hESC,genome-scale CRISPRi (ref. 4),TRMT112,-1.7936,183,0.7374,0.6833,0.0790,186.2,yes
hESC,genome-scale CRISPRi (ref. 4),TUBA1B,-1.3435,50,0.6084,0.6634,0.1409,20.7,yes
hESC,genome-scale CRISPRi (ref. 4),TUBB,-1.7177,3820,0.3592,0.3901,0.0158,25988.2,yes
hESC,genome-scale CRISPRi (ref. 4),TUFM,-0.3883,187,0.2205,0.2296,0.0346,62.1,yes
hESC,genome-scale CRISPRi (ref. 4),TXN,-1.0653,1092,0.1617,0.1540,0.0373,846.8,yes
hESC,genome-scale CRISPRi (ref. 4),TXNDC17,-0.1818,861,0.1422,0.1340,0.0233,839.5,yes
hESC,genome-scale CRISPRi (ref. 4),U2AF1,-1.7382,58,0.6139,0.3601,0.3957,0.4,no
hESC,genome-scale CRISPRi (ref. 4),UBA52,-1.5301,163,0.9034,0.7638,0.6408,2.6,no
hESC,genome-scale CRISPRi (ref. 4),UBE2C,-0.6827,248,0.1267,0.1222,0.0095,155.7,yes
hESC,genome-scale CRISPRi (ref. 4),UBE2D3,-0.6687,77,0.5491,0.4826,0.1995,21.7,yes
hESC,genome-scale CRISPRi (ref. 4),UBE2I,-2.0298,183,0.4478,0.3202,0.2238,59.4,yes
hESC,genome-scale CRISPRi (ref. 4),UBL5,-2.6610,144,0.5208,0.4711,0.1230,197.0,yes
hESC,genome-scale CRISPRi (ref. 4),UQCRB,-0.3711,556,0.1517,0.1279,0.0369,342.5,yes
hESC,genome-scale CRISPRi (ref. 4),UQCRFS1,-0.5164,132,0.3659,0.3467,0.0700,64.0,yes
hESC,genome-scale CRISPRi (ref. 4),UQCRQ,-0.4123,228,0.1973,0.1976,0.0053,320.3,yes
hESC,genome-scale CRISPRi (ref. 4),VDAC2,-0.2202,415,0.2163,0.1971,0.0464,392.7,yes
hESC,genome-scale CRISPRi (ref. 4),XRCC5,-1.2226,339,0.4522,0.3698,0.0423,622.5,yes
hESC,genome-scale CRISPRi (ref. 4),XRCC6,-1.7493,90,0.4263,0.4462,0.0070,81.9,yes
hESC,genome-scale CRISPRi (ref. 4),YBX1,-1.2018,315,0.5458,0.4874,0.1815,717.3,yes
hESC,genome-scale CRISPRi (ref. 4),YBX3,-0.1746,237,0.6954,0.5188,0.3258,23.8,yes
hESC,genome-scale CRISPRi (ref. 4),YWHAE,-0.3751,242,0.4681,0.1513,0.3814,15.8,yes
K562,"genome-scale, day 8 (ref. 1)",ACTB,-0.5687,363,0.4577,0.1515,0.3548,180.7,yes
K562,"genome-scale, day 8 (ref. 1)",ANP32A,-0.0238,95,0.5216,0.4132,0.2540,7.6,no
K562,"genome-scale, day 8 (ref. 1)",ANP32B,-0.0316,260,0.1078,0.0680,0.0567,174.6,yes
K562,"genome-scale, day 8 (ref. 1)",APOC1,-0.1571,265,0.0634,0.0435,0.0274,133.7,yes
K562,"genome-scale, day 8 (ref. 1)",APOE,-0.0222,129,0.0783,0.0468,0.0360,125.9,yes
K562,"genome-scale, day 8 (ref. 1)",APRT,-0.1697,119,0.1433,0.1498,0.0347,98.3,yes
K562,"genome-scale, day 8 (ref. 1)",ARF1,-0.3111,174,0.1485,0.0923,0.0621,58.7,yes
K562,"genome-scale, day 8 (ref. 1)",ARPC3,-0.8786,342,0.6662,0.6904,0.2004,35.5,yes
K562,"genome-scale, day 8 (ref. 1)",ATP5F1A,-0.6527,175,0.4799,0.4863,0.0704,146.2,yes
K562,"genome-scale, day 8 (ref. 1)",ATP5F1B,-0.9284,98,0.1314,0.0806,0.0538,107.3,yes
K562,"genome-scale, day 8 (ref. 1)",ATP5F1C,-0.5498,73,0.1069,0.0771,0.0367,29.6,yes
K562,"genome-scale, day 8 (ref. 1)",ATP5F1D,-0.6816,159,0.2983,0.3000,0.0537,249.7,yes
K562,"genome-scale, day 8 (ref. 1)",ATP5IF1,-0.1451,108,0.1305,0.0964,0.0336,80.3,yes
K562,"genome-scale, day 8 (ref. 1)",ATP5MC1,-0.3285,294,0.0521,0.0155,0.0347,25.3,yes
K562,"genome-scale, day 8 (ref. 1)",ATP5MC2,-0.3177,112,0.1751,0.1477,0.0742,85.9,yes
K562,"genome-scale, day 8 (ref. 1)",ATP5MC3,0.0338,133,0.0528,0.0536,0.0284,41.9,yes
K562,"genome-scale, day 8 (ref. 1)",ATP5MF,-1.0247,375,0.1492,0.0865,0.0818,109.7,yes
K562,"genome-scale, day 8 (ref. 1)",ATP5MG,-0.3273,92,0.2151,0.1491,0.0828,95.5,yes
K562,"genome-scale, day 8 (ref. 1)",ATP5MPL,,34,0.1072,0.0546,0.0632,-2.3,no
K562,"genome-scale, day 8 (ref. 1)",ATP5PB,-0.6328,36,0.1505,0.0705,0.0729,9.0,no
K562,"genome-scale, day 8 (ref. 1)",ATP5PF,-0.3537,115,0.4282,0.3405,0.1679,76.1,yes
K562,"genome-scale, day 8 (ref. 1)",ATP5PO,-0.3512,215,0.0782,0.0218,0.0519,55.1,yes
K562,"genome-scale, day 8 (ref. 1)",ATP6V0B,-1.1698,294,0.1662,0.0484,0.1298,24.0,yes
K562,"genome-scale, day 8 (ref. 1)",ATP6V1F,-1.1406,100,0.1792,0.1259,0.0240,112.9,yes
K562,"genome-scale, day 8 (ref. 1)",ATP6V1G1,-0.9643,190,0.1852,0.1394,0.0394,113.5,yes
K562,"genome-scale, day 8 (ref. 1)",AURKAIP1,-0.4233,129,0.2733,0.1695,0.1113,79.5,yes
K562,"genome-scale, day 8 (ref. 1)",B2M,0.0608,277,0.5774,0.6415,0.0538,258.7,yes
K562,"genome-scale, day 8 (ref. 1)",BANF1,-2.0576,287,0.4118,0.1996,0.2769,17.9,yes
K562,"genome-scale, day 8 (ref. 1)",BRK1,-0.2269,391,0.0768,0.0362,0.0471,41.0,yes
K562,"genome-scale, day 8 (ref. 1)",BSG,-0.0470,226,0.2022,0.1591,0.0678,212.4,yes
K562,"genome-scale, day 8 (ref. 1)",BTF3,-0.8107,83,0.0846,0.0655,0.0385,97.1,yes
K562,"genome-scale, day 8 (ref. 1)",C1QBP,-0.3726,306,0.2478,0.1493,0.1201,157.7,yes
K562,"genome-scale, day 8 (ref. 1)",C9orf16,,561,0.1044,0.0998,0.0278,195.2,yes
K562,"genome-scale, day 8 (ref. 1)",CACYBP,-0.2140,246,0.1559,0.1008,0.0730,89.3,yes
K562,"genome-scale, day 8 (ref. 1)",CALM2,0.1259,212,0.3050,0.2155,0.1406,74.9,yes
K562,"genome-scale, day 8 (ref. 1)",CALR,-0.1389,190,0.1344,0.1241,0.0477,122.5,yes
K562,"genome-scale, day 8 (ref. 1)",CANX,-0.0164,377,0.6599,0.6595,0.0489,169.1,yes
K562,"genome-scale, day 8 (ref. 1)",CAP1,-0.3238,69,0.1732,0.0257,0.1420,-3.9,no
K562,"genome-scale, day 8 (ref. 1)",CBX3,-0.0972,32,0.1974,0.0460,0.1567,-0.3,no
K562,"genome-scale, day 8 (ref. 1)",CCNI,-0.0571,69,0.0406,0.0167,0.0265,3.2,no
K562,"genome-scale, day 8 (ref. 1)",CCT2,-1.4292,60,0.3354,0.2588,0.1106,34.6,yes
K562,"genome-scale, day 8 (ref. 1)",CCT3,-2.1604,82,0.2602,0.1485,0.1702,21.6,yes
K562,"genome-scale, day 8 (ref. 1)",CCT4,-2.1512,115,0.2418,0.1515,0.1226,27.3,yes
K562,"genome-scale, day 8 (ref. 1)",CCT5,-1.1355,50,0.1445,0.1372,0.0383,58.6,yes
K562,"genome-scale, day 8 (ref. 1)",CCT6A,-1.6401,96,0.7719,0.8113,0.0288,46.0,yes
K562,"genome-scale, day 8 (ref. 1)",CCT7,-1.2854,49,0.3173,0.1250,0.2189,-0.4,no
K562,"genome-scale, day 8 (ref. 1)",CCT8,-1.6763,79,0.2820,0.2620,0.0791,120.3,yes
K562,"genome-scale, day 8 (ref. 1)",CD63,-0.1681,256,0.2382,0.2495,0.0679,155.0,yes
K562,"genome-scale, day 8 (ref. 1)",CENPF,-0.3097,184,0.1053,0.0830,0.0340,37.5,yes
K562,"genome-scale, day 8 (ref. 1)",CHCHD10,-0.1902,320,0.0944,0.0665,0.0417,67.1,yes
K562,"genome-scale, day 8 (ref. 1)",CHCHD2,-0.3534,163,0.1919,0.2220,0.0310,624.8,yes
K562,"genome-scale, day 8 (ref. 1)",CHD4,-1.0758,89,0.2827,0.0955,0.2095,-1.1,no
K562,"genome-scale, day 8 (ref. 1)",CIRBP,-0.0077,178,0.1497,0.0875,0.0803,28.4,yes
K562,"genome-scale, day 8 (ref. 1)",CKB,0.0451,136,0.1834,0.0999,0.1046,36.5,yes
K562,"genome-scale, day 8 (ref. 1)",CLIC1,-0.0890,119,0.7514,0.0136,0.7421,-4.8,no
K562,"genome-scale, day 8 (ref. 1)",CMBL,0.1546,210,0.0467,0.0346,0.0199,24.8,yes
K562,"genome-scale, day 8 (ref. 1)",CNBP,-0.1369,191,0.1367,0.1043,0.0520,58.1,yes
K562,"genome-scale, day 8 (ref. 1)",COMT,-0.1962,67,0.0545,0.0494,0.0286,11.8,yes
K562,"genome-scale, day 8 (ref. 1)",COX4I1,-0.3338,145,0.1286,0.0718,0.0672,118.7,yes
K562,"genome-scale, day 8 (ref. 1)",COX5A,-0.4822,124,0.1301,0.1042,0.0165,184.9,yes
K562,"genome-scale, day 8 (ref. 1)",COX5B,-0.3795,249,0.1164,0.0388,0.0753,110.4,yes
K562,"genome-scale, day 8 (ref. 1)",COX6A1,-0.5455,187,0.2202,0.1435,0.0754,149.3,yes
K562,"genome-scale, day 8 (ref. 1)",COX6B1,-0.4053,308,0.1952,0.1578,0.0652,235.0,yes
K562,"genome-scale, day 8 (ref. 1)",COX6C,-0.3802,174,0.0877,0.0654,0.0330,48.5,yes
K562,"genome-scale, day 8 (ref. 1)",COX7A2,-0.0480,151,0.1141,0.1122,0.0319,106.9,yes
K562,"genome-scale, day 8 (ref. 1)",COX7B,-0.5946,168,0.1171,0.0688,0.0779,6.1,no
K562,"genome-scale, day 8 (ref. 1)",COX7C,-0.4539,225,0.2054,0.1917,0.0368,339.2,yes
K562,"genome-scale, day 8 (ref. 1)",COX8A,-0.1745,239,0.0870,0.0714,0.0267,193.4,yes
K562,"genome-scale, day 8 (ref. 1)",CSDE1,-0.3393,124,0.1181,0.0833,0.0548,18.1,yes
K562,"genome-scale, day 8 (ref. 1)",CSNK2B,-0.8552,215,0.2261,0.1446,0.0570,103.6,yes
K562,"genome-scale, day 8 (ref. 1)",CTAG2,-0.0308,271,0.5987,0.5799,0.0727,102.5,yes
K562,"genome-scale, day 8 (ref. 1)",CYBA,-0.0298,144,0.0931,0.0747,0.0307,42.9,yes
K562,"genome-scale, day 8 (ref. 1)",CYCS,-0.6938,220,0.1097,0.1065,0.0299,114.0,yes
K562,"genome-scale, day 8 (ref. 1)",DAD1,-1.8653,158,0.2697,0.2258,0.0266,82.2,yes
K562,"genome-scale, day 8 (ref. 1)",DDX17,-0.2235,254,0.0893,0.0444,0.0475,48.7,yes
K562,"genome-scale, day 8 (ref. 1)",DDX21,-1.2619,136,0.1723,0.1622,0.0394,56.8,yes
K562,"genome-scale, day 8 (ref. 1)",DDX39B,-0.7146,78,0.3913,0.4375,0.0193,29.0,yes
K562,"genome-scale, day 8 (ref. 1)",DDX5,-0.7591,310,0.1444,0.1146,0.0453,206.6,yes
K562,"genome-scale, day 8 (ref. 1)",DEK,0.1071,140,0.2537,0.1760,0.1161,42.1,yes
K562,"genome-scale, day 8 (ref. 1)",DNAJA1,-0.4268,523,0.4547,0.4118,0.0870,290.7,yes
K562,"genome-scale, day 8 (ref. 1)",DUT,-1.7685,48,0.0920,0.0427,0.0686,-3.3,no
K562,"genome-scale, day 8 (ref. 1)",DYNLL1,-0.5453,128,0.1465,0.1554,0.0280,94.1,yes
K562,"genome-scale, day 8 (ref. 1)",EDF1,-0.1956,290,0.0752,0.0396,0.0391,56.4,yes
K562,"genome-scale, day 8 (ref. 1)",EEF1A1,-2.1357,64,0.7700,0.9129,0.1186,39.3,yes
K562,"genome-scale, day 8 (ref. 1)",EEF1B2,-0.8181,60,0.1602,0.1857,0.0444,199.4,yes
K562,"genome-scale, day 8 (ref. 1)",EEF1D,-0.1774,199,1.0098,0.2932,1.0145,-5.3,no
K562,"genome-scale, day 8 (ref. 1)",EEF1E1,-0.0823,222,0.0629,0.0587,0.0135,58.8,yes
K562,"genome-scale, day 8 (ref. 1)",EEF1G,-1.0192,201,0.1667,0.1671,0.0206,833.9,yes
K562,"genome-scale, day 8 (ref. 1)",EEF2,-2.4496,443,0.8890,0.8908,0.0625,500.3,yes
K562,"genome-scale, day 8 (ref. 1)",EIF1,-1.1026,216,0.2245,0.2324,0.0593,410.6,yes
K562,"genome-scale, day 8 (ref. 1)",EIF1AX,-1.9179,223,0.4618,0.3616,0.1735,62.4,yes
K562,"genome-scale, day 8 (ref. 1)",EIF2S2,-1.3404,247,0.4949,0.3605,0.1782,99.7,yes
K562,"genome-scale, day 8 (ref. 1)",EIF2S3,-1.6855,63,0.3828,0.2824,0.1731,-0.3,no
K562,"genome-scale, day 8 (ref. 1)",EIF3A,-1.6896,161,0.4592,0.3847,0.1739,44.0,yes
K562,"genome-scale, day 8 (ref. 1)",EIF3B,-1.7565,42,0.5560,0.5833,0.1573,-0.6,no
K562,"genome-scale, day 8 (ref. 1)",EIF3E,-1.3178,102,0.4098,0.3903,0.0510,215.5,yes
K562,"genome-scale, day 8 (ref. 1)",EIF3G,-1.2193,49,0.4403,0.3552,0.1855,13.1,yes
K562,"genome-scale, day 8 (ref. 1)",EIF3H,-0.9234,291,0.1535,0.1709,0.0375,129.3,yes
K562,"genome-scale, day 8 (ref. 1)",EIF3I,-1.6785,74,0.3772,0.3623,0.0930,73.0,yes
K562,"genome-scale, day 8 (ref. 1)",EIF3K,-0.2826,138,0.1183,0.0778,0.0487,118.7,yes
K562,"genome-scale, day 8 (ref. 1)",EIF3L,-0.3724,157,0.0591,0.0322,0.0361,2.3,no
K562,"genome-scale, day 8 (ref. 1)",EIF3M,-1.1128,125,0.3384,0.3012,0.1134,29.7,yes
K562,"genome-scale, day 8 (ref. 1)",EIF4A1,-1.2423,58,0.2793,0.2148,0.1100,68.3,yes
K562,"genome-scale, day 8 (ref. 1)",EIF4B,-0.5212,107,0.2043,0.1390,0.0702,80.2,yes
K562,"genome-scale, day 8 (ref. 1)",EIF4EBP1,-0.1081,139,0.0579,0.0413,0.0156,42.4,yes
K562,"genome-scale, day 8 (ref. 1)",EIF4G2,-0.6525,418,0.5592,0.3517,0.3498,15.6,yes
K562,"genome-scale, day 8 (ref. 1)",EIF5A,-0.9688,179,0.4194,0.4002,0.1027,213.7,yes
K562,"genome-scale, day 8 (ref. 1)",ELOB,-1.3902,402,0.4137,0.3472,0.1108,257.4,yes
K562,"genome-scale, day 8 (ref. 1)",ENO1,-0.3581,123,0.0568,0.0328,0.0249,148.9,yes
K562,"genome-scale, day 8 (ref. 1)",EPB41,-0.0142,276,0.8282,0.1057,0.8100,-5.6,no
K562,"genome-scale, day 8 (ref. 1)",EPRS,,122,0.1072,0.0755,0.0384,37.8,yes
K562,"genome-scale, day 8 (ref. 1)",ERH,-2.0567,36,0.8383,0.9492,0.0000,-1.1,no
K562,"genome-scale, day 8 (ref. 1)",ERP29,-0.0979,72,0.0755,0.0000,0.0755,-4.3,no
K562,"genome-scale, day 8 (ref. 1)",ESD,-0.0175,56,0.0473,0.0230,0.0295,0.1,no
K562,"genome-scale, day 8 (ref. 1)",FAU,-2.5152,55,0.5513,0.6781,0.0699,141.6,yes
K562,"genome-scale, day 8 (ref. 1)",FBL,-1.1072,48,0.1710,0.1535,0.0477,21.2,yes
K562,"genome-scale, day 8 (ref. 1)",FTH1,-0.5459,73,0.1620,0.2145,0.0224,406.4,yes
K562,"genome-scale, day 8 (ref. 1)",FTL,-0.0066,158,0.1506,0.1484,0.0213,1529.7,yes
K562,"genome-scale, day 8 (ref. 1)",FUS,-0.0754,215,0.3669,0.2545,0.1780,91.5,yes
K562,"genome-scale, day 8 (ref. 1)",GADD45GIP1,-0.2556,91,0.1911,0.1108,0.0779,47.3,yes
K562,"genome-scale, day 8 (ref. 1)",GAPDH,-1.2647,357,0.4076,0.3461,0.0808,2084.7,yes
K562,"genome-scale, day 8 (ref. 1)",GNAS,-0.0266,92,0.2476,0.2252,0.0550,135.9,yes
K562,"genome-scale, day 8 (ref. 1)",GNG5,-0.2606,208,0.3102,0.1264,0.2250,7.8,no
K562,"genome-scale, day 8 (ref. 1)",GP1BB,-0.1919,298,0.0943,0.0743,0.0268,534.0,yes
K562,"genome-scale, day 8 (ref. 1)",GPX4,-0.8037,322,0.2104,0.1207,0.1092,199.5,yes
K562,"genome-scale, day 8 (ref. 1)",GSTP1,-0.1905,122,0.0249,0.0240,0.0175,14.1,yes
K562,"genome-scale, day 8 (ref. 1)",GTF3A,-1.0923,132,0.1031,0.0488,0.0611,14.3,yes
K562,"genome-scale, day 8 (ref. 1)",GTSF1,-0.1006,38,0.9372,0.1618,0.9283,-3.6,no
K562,"genome-scale, day 8 (ref. 1)",GUK1,-1.2725,313,0.1396,0.0611,0.0807,42.6,yes
K562,"genome-scale, day 8 (ref. 1)",GYPC,-0.0092,114,0.1715,0.1504,0.0282,89.9,yes
K562,"genome-scale, day 8 (ref. 1)",H2AFV,,311,0.1213,0.0527,0.0826,57.3,yes
K562,"genome-scale, day 8 (ref. 1)",H2AFZ,,271,0.1176,0.1134,0.0447,363.5,yes
K562,"genome-scale, day 8 (ref. 1)",H3F3A,,522,0.3691,0.3023,0.1820,848.9,yes
K562,"genome-scale, day 8 (ref. 1)",H3F3B,,132,0.2006,0.1081,0.0986,164.0,yes
K562,"genome-scale, day 8 (ref. 1)",HADHA,-0.2035,82,0.1142,0.0828,0.0204,43.1,yes
K562,"genome-scale, day 8 (ref. 1)",HBG1,,84,0.1711,0.1789,0.0259,14.2,yes
K562,"genome-scale, day 8 (ref. 1)",HBG2,,186,0.0291,0.0270,0.0198,-3.7,no
K562,"genome-scale, day 8 (ref. 1)",HBZ,-0.0300,71,0.0716,0.0472,0.0217,2.6,no
K562,"genome-scale, day 8 (ref. 1)",HINT1,0.0261,183,0.0590,0.0310,0.0272,179.7,yes
K562,"genome-scale, day 8 (ref. 1)",HIST1H1C,,308,0.2410,0.2625,0.0189,199.0,yes
K562,"genome-scale, day 8 (ref. 1)",HIST1H1E,,95,0.0354,0.0422,0.0037,17.2,yes
K562,"genome-scale, day 8 (ref. 1)",HIST1H4C,,274,0.0861,0.0625,0.0158,208.2,yes
K562,"genome-scale, day 8 (ref. 1)",HMGA1,-0.5961,228,0.1328,0.0472,0.1034,107.1,yes
K562,"genome-scale, day 8 (ref. 1)",HMGB1,-0.4844,521,0.9172,0.8618,0.5034,6.4,no
K562,"genome-scale, day 8 (ref. 1)",HMGB2,0.0626,263,0.0864,0.0538,0.0445,44.3,yes
K562,"genome-scale, day 8 (ref. 1)",HMGN1,-0.3145,184,0.1666,0.1270,0.0743,171.6,yes
K562,"genome-scale, day 8 (ref. 1)",HMGN2,-0.5038,239,0.2947,0.2303,0.0992,137.6,yes
K562,"genome-scale, day 8 (ref. 1)",HNRNPA1,-0.4270,260,0.1147,0.1101,0.0258,814.0,yes
K562,"genome-scale, day 8 (ref. 1)",HNRNPA2B1,-0.3047,275,0.2769,0.2569,0.0620,862.6,yes
K562,"genome-scale, day 8 (ref. 1)",HNRNPA3,-0.0882,134,0.7412,0.2107,0.6647,-3.4,no
K562,"genome-scale, day 8 (ref. 1)",HNRNPAB,-0.0560,186,0.1932,0.0918,0.1206,48.4,yes
K562,"genome-scale, day 8 (ref. 1)",HNRNPC,-1.0022,136,0.4220,0.3896,0.1305,140.0,yes
K562,"genome-scale, day 8 (ref. 1)",HNRNPD,-0.2181,61,0.4675,0.2754,0.2665,9.4,no
K562,"genome-scale, day 8 (ref. 1)",HNRNPDL,-0.0056,103,0.3871,0.3732,0.0434,117.6,yes
K562,"genome-scale, day 8 (ref. 1)",HNRNPF,-0.2227,404,0.7043,0.2456,0.6068,-3.6,no
K562,"genome-scale, day 8 (ref. 1)",HNRNPK,-2.3449,33,0.4550,0.3760,0.1694,17.0,yes
K562,"genome-scale, day 8 (ref. 1)",HNRNPM,-0.9193,412,0.7745,0.7521,0.1136,143.0,yes
K562,"genome-scale, day 8 (ref. 1)",HNRNPR,-0.2971,274,0.1418,0.0803,0.0711,99.4,yes
K562,"genome-scale, day 8 (ref. 1)",HNRNPU,-1.0727,169,0.4329,0.2222,0.2719,95.5,yes
K562,"genome-scale, day 8 (ref. 1)",HSP90AA1,-0.2468,251,0.1043,0.0728,0.0527,268.8,yes
K562,"genome-scale, day 8 (ref. 1)",HSP90AB1,-0.2617,74,0.2047,0.2175,0.0161,632.5,yes
K562,"genome-scale, day 8 (ref. 1)",HSP90B1,-0.5838,239,0.1302,0.1015,0.0477,100.1,yes
K562,"genome-scale, day 8 (ref. 1)",HSPA4,-0.1001,64,0.5131,0.3092,0.2719,6.3,no
K562,"genome-scale, day 8 (ref. 1)",HSPA5,-1.2170,299,0.5764,0.2521,0.3976,14.4,yes
K562,"genome-scale, day 8 (ref. 1)",HSPA8,-0.8004,232,0.6826,0.7508,0.0757,32.8,yes
K562,"genome-scale, day 8 (ref. 1)",HSPA9,-2.3055,212,0.4305,0.4287,0.0119,79.0,yes
K562,"genome-scale, day 8 (ref. 1)",HSPD1,-1.6756,214,0.3577,0.3055,0.1489,256.3,yes
K562,"genome-scale, day 8 (ref. 1)",HSPE1,-3.4044,39,0.0778,0.0481,0.0535,7.3,no
K562,"genome-scale, day 8 (ref. 1)",ILF2,-1.0389,88,0.1103,0.0877,0.0351,28.3,yes
K562,"genome-scale, day 8 (ref. 1)",ILF3,-0.9405,213,0.0932,0.0369,0.0644,7.1,no
K562,"genome-scale, day 8 (ref. 1)",IPO5,-0.1750,117,0.0721,0.0391,0.0470,-1.4,no
K562,"genome-scale, day 8 (ref. 1)",JTB,-0.2028,199,0.1235,0.0817,0.0604,21.5,yes
K562,"genome-scale, day 8 (ref. 1)",KHDRBS1,-0.1257,129,0.3338,0.2882,0.0546,125.7,yes
K562,"genome-scale, day 8 (ref. 1)",KPNB1,-2.0476,225,0.6508,0.4860,0.3258,28.8,yes
K562,"genome-scale, day 8 (ref. 1)",KRT18,0.0495,223,0.0582,0.0381,0.0223,32.7,yes
K562,"genome-scale, day 8 (ref. 1)",LAPTM4B,0.0471,208,0.1886,0.1402,0.0529,169.2,yes
K562,"genome-scale, day 8 (ref. 1)",LCP1,-0.0490,220,0.0383,0.0200,0.0245,10.4,yes
K562,"genome-scale, day 8 (ref. 1)",LDHA,-0.3819,234,0.0766,0.0396,0.0385,87.5,yes
K562,"genome-scale, day 8 (ref. 1)",LDHB,0.0184,156,0.1769,0.1360,0.0171,528.0,yes
K562,"genome-scale, day 8 (ref. 1)",LRPPRC,-0.5851,131,0.1886,0.1511,0.0558,28.7,yes
K562,"genome-scale, day 8 (ref. 1)",LSM3,-1.8446,57,0.3335,0.2974,0.0648,37.3,yes
K562,"genome-scale, day 8 (ref. 1)",LSM4,-1.7772,51,0.3511,0.1776,0.2195,3.8,no
K562,"genome-scale, day 8 (ref. 1)",LSM5,-1.5026,346,0.2885,0.1389,0.1610,82.7,yes
K562,"genome-scale, day 8 (ref. 1)",LSM7,-1.8058,145,0.3884,0.2664,0.1602,76.8,yes
K562,"genome-scale, day 8 (ref. 1)",MAPK1,-0.2172,305,0.1772,0.1207,0.0888,30.1,yes
K562,"genome-scale, day 8 (ref. 1)",MARCKSL1,-0.1463,150,0.0742,0.0260,0.0542,13.0,yes
K562,"genome-scale, day 8 (ref. 1)",MDH2,-0.2132,312,0.1657,0.1086,0.0877,91.6,yes
K562,"genome-scale, day 8 (ref. 1)",MICOS10,-0.3445,138,0.2130,0.2056,0.0427,71.9,yes
K562,"genome-scale, day 8 (ref. 1)",MIF,-0.1039,234,0.0404,0.0396,0.0170,206.2,yes
K562,"genome-scale, day 8 (ref. 1)",MRPL14,-0.2996,264,0.1113,0.0443,0.0655,37.6,yes
K562,"genome-scale, day 8 (ref. 1)",MRPL40,-0.3041,228,0.1563,0.0616,0.1129,19.3,yes
K562,"genome-scale, day 8 (ref. 1)",MRPL41,-0.6612,106,0.0850,0.0947,0.0125,34.2,yes
K562,"genome-scale, day 8 (ref. 1)",MRPL52,-0.1702,90,0.1461,0.1361,0.0324,32.7,yes
K562,"genome-scale, day 8 (ref. 1)",MRPS15,-0.3496,133,0.1503,0.1023,0.0548,76.0,yes
K562,"genome-scale, day 8 (ref. 1)",MRPS34,-0.5034,193,0.1932,0.1564,0.0391,91.3,yes
K562,"genome-scale, day 8 (ref. 1)",MTDH,-0.1199,379,0.1029,0.0648,0.0409,134.2,yes
K562,"genome-scale, day 8 (ref. 1)",MTRNR2L8,,75,0.9908,0.2322,1.0573,-4.3,no
K562,"genome-scale, day 8 (ref. 1)",MYL6,-0.1372,289,0.0617,0.0293,0.0317,85.7,yes
K562,"genome-scale, day 8 (ref. 1)",MZT2A,-0.4288,155,0.0525,0.0246,0.0328,6.6,no
K562,"genome-scale, day 8 (ref. 1)",MZT2B,-0.2249,163,0.1283,0.0594,0.0671,40.0,yes
K562,"genome-scale, day 8 (ref. 1)",NACA,-1.2614,160,0.4406,0.3547,0.1316,335.1,yes
K562,"genome-scale, day 8 (ref. 1)",NAP1L1,0.0244,232,0.5956,0.2791,0.4416,17.0,yes
K562,"genome-scale, day 8 (ref. 1)",NASP,-0.5071,404,0.3178,0.2761,0.1071,393.7,yes
K562,"genome-scale, day 8 (ref. 1)",NCL,-0.9111,443,0.7304,0.6719,0.0522,1292.8,yes
K562,"genome-scale, day 8 (ref. 1)",NDUFA11,-0.4684,234,0.1752,0.1213,0.0668,121.1,yes
K562,"genome-scale, day 8 (ref. 1)",NDUFA13,-0.4796,213,0.2474,0.1422,0.1533,71.8,yes
K562,"genome-scale, day 8 (ref. 1)",NDUFA4,-0.3506,148,0.1379,0.1277,0.0316,164.6,yes
K562,"genome-scale, day 8 (ref. 1)",NDUFAB1,-0.7559,227,0.1261,0.1014,0.0427,83.5,yes
K562,"genome-scale, day 8 (ref. 1)",NDUFB10,-0.5937,357,0.0577,0.0329,0.0229,128.0,yes
K562,"genome-scale, day 8 (ref. 1)",NDUFB2,-0.2540,126,0.0575,0.0000,0.0573,-4.8,no
K562,"genome-scale, day 8 (ref. 1)",NDUFB9,-0.5310,105,0.0641,0.0372,0.0285,24.9,yes
K562,"genome-scale, day 8 (ref. 1)",NDUFC2,-0.4444,79,0.0981,0.0769,0.0594,24.9,yes
K562,"genome-scale, day 8 (ref. 1)",NDUFS5,-0.5355,393,0.4491,0.4349,0.0266,1386.2,yes
K562,"genome-scale, day 8 (ref. 1)",NDUFS6,-0.0142,103,0.1361,0.1468,0.0180,109.0,yes
K562,"genome-scale, day 8 (ref. 1)",NDUFS7,-0.2335,306,0.3056,0.2813,0.0734,158.1,yes
K562,"genome-scale, day 8 (ref. 1)",NEDD8,-1.6605,122,0.0740,0.0397,0.0331,34.1,yes
K562,"genome-scale, day 8 (ref. 1)",NME1,-0.0676,238,0.4009,0.4007,0.0994,234.4,yes
K562,"genome-scale, day 8 (ref. 1)",NOP56,-1.3481,191,0.9239,0.1590,0.9121,-5.3,no
K562,"genome-scale, day 8 (ref. 1)",NPM1,-0.7401,92,0.2586,0.2572,0.0432,693.6,yes
K562,"genome-scale, day 8 (ref. 1)",NUCKS1,-0.0319,165,0.2181,0.1843,0.0827,70.3,yes
K562,"genome-scale, day 8 (ref. 1)",NUDC,-0.7417,70,0.1707,0.0949,0.0227,59.7,yes
K562,"genome-scale, day 8 (ref. 1)",OAZ1,-0.1010,152,0.8097,0.2324,0.7461,-2.0,no
K562,"genome-scale, day 8 (ref. 1)",ODC1,0.0165,211,0.0947,0.0722,0.0263,95.0,yes
K562,"genome-scale, day 8 (ref. 1)",PA2G4,-0.5085,222,0.1258,0.1228,0.0429,212.3,yes
K562,"genome-scale, day 8 (ref. 1)",PABPC1,-1.0121,31,0.5217,0.2660,0.2817,16.4,yes
K562,"genome-scale, day 8 (ref. 1)",PAICS,-0.5178,147,0.1619,0.0807,0.0987,17.3,yes
K562,"genome-scale, day 8 (ref. 1)",PARP1,-0.1692,261,0.1244,0.1412,0.0307,128.5,yes
K562,"genome-scale, day 8 (ref. 1)",PCBP2,-1.2091,486,0.6181,0.5812,0.1560,162.8,yes
K562,"genome-scale, day 8 (ref. 1)",PDIA6,0.0329,57,0.1453,0.1393,0.0562,16.1,yes
K562,"genome-scale, day 8 (ref. 1)",PEBP1,-0.1653,145,0.1558,0.1714,0.0269,209.1,yes
K562,"genome-scale, day 8 (ref. 1)",PFDN5,-0.7776,241,0.1178,0.1065,0.0364,141.7,yes
K562,"genome-scale, day 8 (ref. 1)",PFN1,-0.6551,234,0.1527,0.1396,0.0231,918.0,yes
K562,"genome-scale, day 8 (ref. 1)",PGK1,-0.7663,103,0.0532,0.0264,0.0281,12.4,yes
K562,"genome-scale, day 8 (ref. 1)",PHB,,112,0.5587,0.4591,0.0707,68.0,yes
K562,"genome-scale, day 8 (ref. 1)",PHB2,-1.9385,224,0.6717,0.5138,0.3447,-4.6,no
K562,"genome-scale, day 8 (ref. 1)",PKM,-0.7690,357,0.7931,0.8666,0.0958,3.6,no
K562,"genome-scale, day 8 (ref. 1)",PNN,-0.9506,86,0.5245,0.4685,0.0656,71.5,yes
K562,"genome-scale, day 8 (ref. 1)",PPA1,-0.8995,199,0.1523,0.1471,0.0278,211.8,yes
K562,"genome-scale, day 8 (ref. 1)",PPIA,-0.8393,297,0.1302,0.1047,0.0537,595.2,yes
K562,"genome-scale, day 8 (ref. 1)",PPIB,-0.0987,189,0.1029,0.0778,0.0343,49.7,yes
K562,"genome-scale, day 8 (ref. 1)",PPM1G,-0.2413,269,0.8171,0.8454,0.1501,23.5,yes
K562,"genome-scale, day 8 (ref. 1)",PPP1R14B,-0.5043,85,0.2950,0.0871,0.2053,26.4,yes
K562,"genome-scale, day 8 (ref. 1)",PRAME,-0.0548,62,0.1452,0.0729,0.1037,12.5,yes
K562,"genome-scale, day 8 (ref. 1)",PRDX1,0.0094,176,0.1004,0.0968,0.0214,494.0,yes
K562,"genome-scale, day 8 (ref. 1)",PRDX2,-0.2974,130,0.2930,0.1553,0.1696,39.6,yes
K562,"genome-scale, day 8 (ref. 1)",PRDX5,-0.1078,182,0.1494,0.0750,0.0853,24.3,yes
K562,"genome-scale, day 8 (ref. 1)",PRDX6,-0.0597,228,0.1315,0.0942,0.0484,202.0,yes
K562,"genome-scale, day 8 (ref. 1)",PRELID1,-2.5451,263,0.3501,0.1665,0.2327,54.2,yes
K562,"genome-scale, day 8 (ref. 1)",PRKAR2B,0.0671,296,0.4156,0.1294,0.3308,14.2,yes
K562,"genome-scale, day 8 (ref. 1)",PRKDC,,35,0.0720,0.0908,0.0240,7.7,no
K562,"genome-scale, day 8 (ref. 1)",PRMT1,-1.2378,107,0.3388,0.2150,0.1888,11.9,yes
K562,"genome-scale, day 8 (ref. 1)",PRPF40A,-1.1033,134,0.3244,0.2551,0.1233,27.8,yes
K562,"genome-scale, day 8 (ref. 1)",PRRC2C,-0.2416,81,0.0838,0.0630,0.0279,38.1,yes
K562,"genome-scale, day 8 (ref. 1)",PSMA2,-2.4269,106,0.3788,0.2240,0.1928,31.2,yes
K562,"genome-scale, day 8 (ref. 1)",PSMA4,-1.5463,197,0.5134,0.3937,0.2013,58.6,yes
K562,"genome-scale, day 8 (ref. 1)",PSMA6,-2.8159,71,0.4391,0.3318,0.1741,22.6,yes
K562,"genome-scale, day 8 (ref. 1)",PSMA7,-2.3709,63,0.8037,0.7765,0.0524,36.0,yes
K562,"genome-scale, day 8 (ref. 1)",PSMB1,-1.7088,129,0.3828,0.1955,0.2188,43.9,yes
K562,"genome-scale, day 8 (ref. 1)",PSMB2,-1.9504,59,0.2225,0.1510,0.1092,31.7,yes
K562,"genome-scale, day 8 (ref. 1)",PSMB3,-2.6982,32,0.4044,0.3355,0.1027,9.0,no
K562,"genome-scale, day 8 (ref. 1)",PSMB5,-1.7774,205,0.5199,0.2246,0.3700,31.5,yes
K562,"genome-scale, day 8 (ref. 1)",PSMD8,-0.8906,53,0.6272,0.5613,0.2560,6.3,no
K562,"genome-scale, day 8 (ref. 1)",PTGES3,-0.2520,71,0.6205,0.0401,0.5974,-4.2,no
K562,"genome-scale, day 8 (ref. 1)",PTMA,-0.4201,346,0.1402,0.1118,0.0578,1153.1,yes
K562,"genome-scale, day 8 (ref. 1)",PTP4A2,-0.2642,59,0.4572,0.3459,0.0812,78.0,yes
K562,"genome-scale, day 8 (ref. 1)",RAC1,-0.7423,406,0.2923,0.1561,0.1580,145.4,yes
K562,"genome-scale, day 8 (ref. 1)",RACK1,-1.8664,50,0.0502,0.0259,0.0375,22.2,yes
K562,"genome-scale, day 8 (ref. 1)",RAN,-3.9148,149,0.8714,0.1178,0.8586,-5.0,no
K562,"genome-scale, day 8 (ref. 1)",RANBP1,-0.4049,176,0.1949,0.1824,0.0735,566.4,yes
K562,"genome-scale, day 8 (ref. 1)",RBX1,-1.4245,67,0.5349,0.4334,0.2675,2.4,no
K562,"genome-scale, day 8 (ref. 1)",RHOA,-0.3401,119,0.1453,0.0841,0.0802,16.0,yes
K562,"genome-scale, day 8 (ref. 1)",RPL10,-0.8719,143,0.4511,0.6304,0.0405,743.9,yes
K562,"genome-scale, day 8 (ref. 1)",RPL10A,-2.1166,116,0.3690,0.4153,0.0411,822.0,yes
K562,"genome-scale, day 8 (ref. 1)",RPL11,-2.3466,204,0.6319,0.6888,0.0710,1240.7,yes
K562,"genome-scale, day 8 (ref. 1)",RPL12,-2.6156,147,0.6716,0.6631,0.0326,647.3,yes
K562,"genome-scale, day 8 (ref. 1)",RPL13,-2.2392,152,0.6704,0.7635,0.0455,1050.6,yes
K562,"genome-scale, day 8 (ref. 1)",RPL13A,-1.8969,283,0.6138,0.5781,0.2563,536.9,yes
K562,"genome-scale, day 8 (ref. 1)",RPL14,-1.9558,64,0.4006,0.3735,0.0402,811.7,yes
K562,"genome-scale, day 8 (ref. 1)",RPL15,,98,0.5989,0.6541,0.0753,427.4,yes
K562,"genome-scale, day 8 (ref. 1)",RPL17,-3.0960,32,0.3104,0.3133,0.0206,269.4,yes
K562,"genome-scale, day 8 (ref. 1)",RPL18,-1.6547,148,0.7392,0.8045,0.0254,895.9,yes
K562,"genome-scale, day 8 (ref. 1)",RPL18A,-2.4636,56,0.4410,0.5271,0.0620,498.1,yes
K562,"genome-scale, day 8 (ref. 1)",RPL19,-2.2665,117,0.3741,0.5387,0.0457,1056.9,yes
K562,"genome-scale, day 8 (ref. 1)",RPL21,-2.7395,118,0.5216,0.5525,0.0652,837.3,yes
K562,"genome-scale, day 8 (ref. 1)",RPL22,-0.7156,280,0.6911,0.6560,0.0281,1521.3,yes
K562,"genome-scale, day 8 (ref. 1)",RPL23,-2.6629,132,0.4464,0.4561,0.0459,627.4,yes
K562,"genome-scale, day 8 (ref. 1)",RPL23A,-2.0239,52,0.6021,0.6568,0.0183,459.5,yes
K562,"genome-scale, day 8 (ref. 1)",RPL24,-2.0254,189,0.2725,0.3295,0.0305,1367.7,yes
K562,"genome-scale, day 8 (ref. 1)",RPL26,-1.9366,87,0.2809,0.3525,0.0368,589.3,yes
K562,"genome-scale, day 8 (ref. 1)",RPL27A,-2.0077,40,0.1911,0.2030,0.0149,137.9,yes
K562,"genome-scale, day 8 (ref. 1)",RPL28,-0.7819,106,0.1942,0.2118,0.0378,923.3,yes
K562,"genome-scale, day 8 (ref. 1)",RPL29,,142,0.0856,0.0689,0.0394,324.5,yes
K562,"genome-scale, day 8 (ref. 1)",RPL3,-2.5259,1963,0.7444,0.7022,0.2786,3026.1,yes
K562,"genome-scale, day 8 (ref. 1)",RPL30,-1.7290,161,0.3851,0.3627,0.1223,669.6,yes
K562,"genome-scale, day 8 (ref. 1)",RPL31,-2.5458,118,0.3969,0.3936,0.0874,95.3,yes
K562,"genome-scale, day 8 (ref. 1)",RPL32,-2.2790,147,0.6133,0.6843,0.0513,1114.3,yes
K562,"genome-scale, day 8 (ref. 1)",RPL34,,151,0.6011,0.5842,0.0280,980.6,yes
K562,"genome-scale, day 8 (ref. 1)",RPL35,-1.4989,51,0.5632,0.7338,0.0909,72.8,yes
K562,"genome-scale, day 8 (ref. 1)",RPL35A,-1.5273,91,0.7796,0.8117,0.0476,233.9,yes
K562,"genome-scale, day 8 (ref. 1)",RPL36,-2.0616,86,0.3129,0.4185,0.0202,641.8,yes
K562,"genome-scale, day 8 (ref. 1)",RPL36A,-1.4714,104,0.1909,0.2237,0.0376,224.8,yes
K562,"genome-scale, day 8 (ref. 1)",RPL36AL,-0.6612,313,0.1091,0.0622,0.0530,85.6,yes
K562,"genome-scale, day 8 (ref. 1)",RPL37,-1.5809,277,0.4481,0.5136,0.1038,1543.6,yes
K562,"genome-scale, day 8 (ref. 1)",RPL37A,-2.1026,264,0.6446,0.7581,0.0317,1006.6,yes
K562,"genome-scale, day 8 (ref. 1)",RPL38,-1.6787,82,0.3473,0.4361,0.0579,110.5,yes
K562,"genome-scale, day 8 (ref. 1)",RPL39,-0.6484,67,0.5571,0.6120,0.0248,503.9,yes
K562,"genome-scale, day 8 (ref. 1)",RPL4,-2.2598,187,0.5669,0.6928,0.0361,681.1,yes
K562,"genome-scale, day 8 (ref. 1)",RPL41,-0.2654,93,0.0608,0.0645,0.0188,317.5,yes
K562,"genome-scale, day 8 (ref. 1)",RPL5,-2.5300,109,0.5802,0.6513,0.0293,1018.5,yes
K562,"genome-scale, day 8 (ref. 1)",RPL6,-2.3042,90,0.4677,0.5354,0.0176,684.7,yes
K562,"genome-scale, day 8 (ref. 1)",RPL7,-1.5582,130,0.5357,0.6258,0.0438,817.8,yes
K562,"genome-scale, day 8 (ref. 1)",RPL8,-2.4229,233,0.5932,0.6743,0.0611,1305.4,yes
K562,"genome-scale, day 8 (ref. 1)",RPL9,-2.2568,136,0.6222,0.7310,0.0440,715.7,yes
K562,"genome-scale, day 8 (ref. 1)",RPLP0,-1.5230,87,0.6745,0.7597,0.0197,852.6,yes
K562,"genome-scale, day 8 (ref. 1)",RPLP1,-1.3576,97,0.3278,0.3815,0.0202,2342.7,yes
K562,"genome-scale, day 8 (ref. 1)",RPLP2,-1.2411,179,0.3397,0.3622,0.0432,1175.1,yes
K562,"genome-scale, day 8 (ref. 1)",RPS10,-1.2979,70,0.2747,0.2090,0.1150,44.4,yes
K562,"genome-scale, day 8 (ref. 1)",RPS11,-2.5305,115,0.3335,0.3537,0.0428,754.0,yes
K562,"genome-scale, day 8 (ref. 1)",RPS12,-2.1803,261,0.4574,0.5434,0.0276,3050.2,yes
K562,"genome-scale, day 8 (ref. 1)",RPS13,-1.6195,32,0.2049,0.2205,0.0521,143.7,yes
K562,"genome-scale, day 8 (ref. 1)",RPS14,-2.1457,93,0.4623,0.5664,0.0762,495.0,yes
K562,"genome-scale, day 8 (ref. 1)",RPS15A,-2.3792,175,0.5311,0.5753,0.0500,1314.0,yes
K562,"genome-scale, day 8 (ref. 1)",RPS17,-1.5372,130,0.6774,0.6529,0.1701,198.4,yes
K562,"genome-scale, day 8 (ref. 1)",RPS18,-2.3252,41,0.1926,0.2927,0.0315,517.3,yes
K562,"genome-scale, day 8 (ref. 1)",RPS19,-2.7841,160,0.2285,0.2572,0.0614,1039.4,yes
K562,"genome-scale, day 8 (ref. 1)",RPS2,-1.6256,78,0.3479,0.4349,0.0271,1447.7,yes
K562,"genome-scale, day 8 (ref. 1)",RPS20,-2.6815,128,0.6134,0.6807,0.0791,227.7,yes
K562,"genome-scale, day 8 (ref. 1)",RPS21,-1.6218,94,0.3436,0.2059,0.1613,223.6,yes
K562,"genome-scale, day 8 (ref. 1)",RPS23,-2.3207,68,0.5758,0.6029,0.0382,888.4,yes
K562,"genome-scale, day 8 (ref. 1)",RPS24,-1.7060,89,0.3877,0.3604,0.0251,1038.6,yes
K562,"genome-scale, day 8 (ref. 1)",RPS25,-1.2936,75,0.3149,0.2462,0.1746,134.9,yes
K562,"genome-scale, day 8 (ref. 1)",RPS26,,32,0.3986,0.4203,0.0224,60.0,yes
K562,"genome-scale, day 8 (ref. 1)",RPS27,,87,0.4152,0.5018,0.0958,212.8,yes
K562,"genome-scale, day 8 (ref. 1)",RPS28,-1.8671,202,0.4937,0.4846,0.1165,964.1,yes
K562,"genome-scale, day 8 (ref. 1)",RPS29,-2.8359,377,0.8557,0.8967,0.0547,340.9,yes
K562,"genome-scale, day 8 (ref. 1)",RPS3,-2.4618,163,0.5405,0.5637,0.0397,1987.6,yes
K562,"genome-scale, day 8 (ref. 1)",RPS3A,-2.7884,129,0.5787,0.6168,0.0710,819.0,yes
K562,"genome-scale, day 8 (ref. 1)",RPS4X,-2.4300,63,0.2101,0.2799,0.0406,500.0,yes
K562,"genome-scale, day 8 (ref. 1)",RPS5,-1.7742,41,0.2570,0.3190,0.0451,189.3,yes
K562,"genome-scale, day 8 (ref. 1)",RPS6,-2.1392,58,0.1628,0.1729,0.0196,369.3,yes
K562,"genome-scale, day 8 (ref. 1)",RPS7,-2.0930,125,0.4699,0.5776,0.0793,526.8,yes
K562,"genome-scale, day 8 (ref. 1)",RPS9,-1.7677,181,0.5774,0.6044,0.0658,966.6,yes
K562,"genome-scale, day 8 (ref. 1)",RPSA,,109,0.4354,0.5295,0.0851,478.3,yes
K562,"genome-scale, day 8 (ref. 1)",RSL1D1,-1.3971,427,0.6950,0.7661,0.0385,188.9,yes
K562,"genome-scale, day 8 (ref. 1)",RTN4,-0.0220,122,0.7691,0.0540,0.7564,-4.8,no
K562,"genome-scale, day 8 (ref. 1)",SDF2L1,-0.0973,82,0.0776,0.0776,0.0281,22.5,yes
K562,"genome-scale, day 8 (ref. 1)",SEC11A,-0.0052,329,0.0903,0.0369,0.0618,35.3,yes
K562,"genome-scale, day 8 (ref. 1)",SEC61B,-0.4127,244,0.1502,0.0413,0.1093,26.2,yes
K562,"genome-scale, day 8 (ref. 1)",SEC61G,-1.2161,55,0.2632,0.2911,0.0000,12.2,yes
K562,"genome-scale, day 8 (ref. 1)",SERBP1,-0.5294,278,0.1602,0.1470,0.0498,588.3,yes
K562,"genome-scale, day 8 (ref. 1)",SERF2,-0.2432,392,0.9179,0.9269,0.0149,56.5,yes
K562,"genome-scale, day 8 (ref. 1)",SET,-0.1080,54,0.6164,0.1621,0.5196,3.7,no
K562,"genome-scale, day 8 (ref. 1)",SF3B1,-1.4828,96,0.6849,0.4611,0.4094,-1.9,no
K562,"genome-scale, day 8 (ref. 1)",SFPQ,-1.5808,183,0.7474,0.6751,0.1836,50.6,yes
K562,"genome-scale, day 8 (ref. 1)",SKP1,-1.4484,74,0.3381,0.1930,0.1671,31.7,yes
K562,"genome-scale, day 8 (ref. 1)",SLC25A3,-0.6760,174,0.1663,0.0976,0.0749,179.9,yes
K562,"genome-scale, day 8 (ref. 1)",SLC25A5,-0.3962,170,0.1041,0.0702,0.0417,63.4,yes
K562,"genome-scale, day 8 (ref. 1)",SLC25A6,,466,0.5080,0.3971,0.2101,220.2,yes
K562,"genome-scale, day 8 (ref. 1)",SLC39A3,0.0773,288,0.0999,0.0417,0.0607,30.0,yes
K562,"genome-scale, day 8 (ref. 1)",SMARCC1,-0.2122,117,0.2161,0.1551,0.0834,46.6,yes
K562,"genome-scale, day 8 (ref. 1)",SNRPB,-1.7551,197,0.7103,0.1682,0.6400,-0.6,no
K562,"genome-scale, day 8 (ref. 1)",SNRPC,-0.7959,43,0.3351,0.0797,0.1804,13.9,yes
K562,"genome-scale, day 8 (ref. 1)",SNRPD1,-2.6331,70,0.8133,0.6958,0.0113,48.9,yes
K562,"genome-scale, day 8 (ref. 1)",SNRPE,-1.9382,98,0.7889,0.8265,0.0276,30.4,yes
K562,"genome-scale, day 8 (ref. 1)",SNRPF,-2.8834,66,0.8401,0.6057,0.3995,5.5,no
K562,"genome-scale, day 8 (ref. 1)",SNRPG,-2.0983,209,0.3829,0.2439,0.1882,81.8,yes
K562,"genome-scale, day 8 (ref. 1)",SOD1,-1.3816,366,0.0564,0.0295,0.0265,91.0,yes
K562,"genome-scale, day 8 (ref. 1)",SON,-1.0620,276,0.6902,0.3628,0.5210,-0.8,no
K562,"genome-scale, day 8 (ref. 1)",SRM,-0.1581,320,0.1666,0.1245,0.0311,266.5,yes
K562,"genome-scale, day 8 (ref. 1)",SRP14,-0.8829,290,0.1182,0.0549,0.0721,58.2,yes
K562,"genome-scale, day 8 (ref. 1)",SRP9,-1.0971,324,0.1348,0.1048,0.0343,201.1,yes
K562,"genome-scale, day 8 (ref. 1)",SRRM2,-0.5124,341,0.2380,0.1049,0.1620,38.9,yes
K562,"genome-scale, day 8 (ref. 1)",SRSF11,-1.0138,880,0.6595,0.3553,0.4747,19.8,yes
K562,"genome-scale, day 8 (ref. 1)",SRSF2,-2.2187,140,0.6258,0.4817,0.2996,25.8,yes
K562,"genome-scale, day 8 (ref. 1)",SRSF3,-2.5719,37,0.8403,0.0019,0.8325,-3.6,no
K562,"genome-scale, day 8 (ref. 1)",SRSF4,-0.1941,272,0.1950,0.1624,0.0718,64.9,yes
K562,"genome-scale, day 8 (ref. 1)",SRSF7,-2.0840,104,0.1532,0.1646,0.0385,42.5,yes
K562,"genome-scale, day 8 (ref. 1)",SRSF9,-0.2761,221,0.1779,0.0118,0.1644,7.4,no
K562,"genome-scale, day 8 (ref. 1)",SSB,-0.6723,98,0.1126,0.1135,0.0228,63.7,yes
K562,"genome-scale, day 8 (ref. 1)",SSBP1,-0.3392,220,0.1741,0.0930,0.0914,51.2,yes
K562,"genome-scale, day 8 (ref. 1)",ST13,-0.1026,375,0.2837,0.1870,0.1528,83.6,yes
K562,"genome-scale, day 8 (ref. 1)",STMN1,0.0135,219,0.0590,0.0361,0.0278,131.6,yes
K562,"genome-scale, day 8 (ref. 1)",SUB1,0.0081,198,0.6355,0.5974,0.0339,520.3,yes
K562,"genome-scale, day 8 (ref. 1)",SUMO2,,170,0.3868,0.2199,0.2355,99.7,yes
K562,"genome-scale, day 8 (ref. 1)",SUPT16H,-1.9738,101,0.4746,0.3506,0.1948,2.1,no
K562,"genome-scale, day 8 (ref. 1)",SYNCRIP,-0.2906,72,0.7639,0.3747,0.6148,-3.7,no
K562,"genome-scale, day 8 (ref. 1)",TAGLN2,-0.1580,269,0.0958,0.0663,0.0217,110.2,yes
K562,"genome-scale, day 8 (ref. 1)",TBCA,-0.8934,315,0.0834,0.0457,0.0377,73.9,yes
K562,"genome-scale, day 8 (ref. 1)",TCP1,-1.8350,30,0.3551,0.4124,0.0254,21.7,yes
K562,"genome-scale, day 8 (ref. 1)",TFRC,-0.7778,169,0.5030,0.4273,0.1035,73.0,yes
K562,"genome-scale, day 8 (ref. 1)",THRAP3,-0.3263,175,0.1598,0.0793,0.0686,64.1,yes
K562,"genome-scale, day 8 (ref. 1)",TIMM13,-0.8140,237,0.2529,0.2075,0.0824,161.9,yes
K562,"genome-scale, day 8 (ref. 1)",TKT,-0.2951,484,0.5865,0.6332,0.0271,349.3,yes
K562,"genome-scale, day 8 (ref. 1)",TMA7,-0.1388,284,0.2129,0.1771,0.0575,257.6,yes
K562,"genome-scale, day 8 (ref. 1)",TMEM14B,-0.1243,173,0.0411,0.0146,0.0258,18.2,yes
K562,"genome-scale, day 8 (ref. 1)",TMEM14C,0.0914,172,0.0339,0.0174,0.0245,6.5,no
K562,"genome-scale, day 8 (ref. 1)",TMSB4X,-0.2153,173,0.3625,0.4959,0.0368,222.7,yes
K562,"genome-scale, day 8 (ref. 1)",TOMM20,-0.6497,182,0.1520,0.0873,0.0589,166.8,yes
K562,"genome-scale, day 8 (ref. 1)",TOMM40,-1.1608,197,0.3373,0.2527,0.1173,57.0,yes
K562,"genome-scale, day 8 (ref. 1)",TOMM6,-0.1751,66,0.1704,0.1643,0.0418,45.9,yes
K562,"genome-scale, day 8 (ref. 1)",TOMM7,-0.0544,265,0.1638,0.1335,0.0550,150.1,yes
K562,"genome-scale, day 8 (ref. 1)",TPI1,-0.8016,72,0.3811,0.3609,0.0496,123.0,yes
K562,"genome-scale, day 8 (ref. 1)",TPM3,-0.1285,189,0.1384,0.1282,0.0347,119.8,yes
K562,"genome-scale, day 8 (ref. 1)",TPR,-1.0804,92,0.1081,0.0447,0.0684,12.7,yes
K562,"genome-scale, day 8 (ref. 1)",TPT1,-0.9979,96,0.3319,0.3424,0.0693,677.3,yes
K562,"genome-scale, day 8 (ref. 1)",TPX2,-1.2834,171,0.3304,0.2033,0.1638,11.3,yes
K562,"genome-scale, day 8 (ref. 1)",TUBA1B,-1.3435,134,0.3024,0.3161,0.0400,455.1,yes
K562,"genome-scale, day 8 (ref. 1)",TUBA1C,-0.8061,103,0.0699,0.0370,0.0246,58.3,yes
K562,"genome-scale, day 8 (ref. 1)",TUBB,-1.7177,140,0.5101,0.3942,0.1812,87.6,yes
K562,"genome-scale, day 8 (ref. 1)",TUBB4B,-0.3330,227,0.8405,0.6659,0.2563,15.5,yes
K562,"genome-scale, day 8 (ref. 1)",TUFM,-0.3883,103,0.1112,0.0284,0.0798,13.6,yes
K562,"genome-scale, day 8 (ref. 1)",TXN,-1.0653,97,0.2183,0.0972,0.1473,30.4,yes
K562,"genome-scale, day 8 (ref. 1)",U2SURP,-1.4692,116,0.1957,0.1443,0.0727,44.8,yes
K562,"genome-scale, day 8 (ref. 1)",UBA52,-1.5301,138,0.6640,0.5706,0.3864,107.4,yes
K562,"genome-scale, day 8 (ref. 1)",UBAC1,0.0525,160,0.7832,0.0736,0.7677,-5.1,no
K562,"genome-scale, day 8 (ref. 1)",UBB,-0.2486,289,0.1001,0.0810,0.0447,155.1,yes
K562,"genome-scale, day 8 (ref. 1)",UBC,-0.4029,230,0.6722,0.4591,0.4340,-1.2,no
K562,"genome-scale, day 8 (ref. 1)",UBE2I,-2.0298,103,0.3741,0.2302,0.1960,15.4,yes
K562,"genome-scale, day 8 (ref. 1)",UBE2L3,-1.0855,520,0.1077,0.0521,0.0698,303.3,yes
K562,"genome-scale, day 8 (ref. 1)",UBE2S,-0.3432,156,0.1443,0.1308,0.0242,93.2,yes
K562,"genome-scale, day 8 (ref. 1)",UBL5,-2.6610,119,0.2378,0.1335,0.1409,25.4,yes
K562,"genome-scale, day 8 (ref. 1)",UFD1,-1.3886,111,0.3028,0.2663,0.0986,33.4,yes
K562,"genome-scale, day 8 (ref. 1)",UQCR10,-0.2053,89,0.1355,0.0548,0.0840,27.7,yes
K562,"genome-scale, day 8 (ref. 1)",UQCR11,-0.3049,240,0.0679,0.0376,0.0380,43.3,yes
K562,"genome-scale, day 8 (ref. 1)",UQCRB,-0.3711,208,0.1154,0.1105,0.0150,206.1,yes
K562,"genome-scale, day 8 (ref. 1)",UQCRFS1,-0.5164,168,0.1113,0.0439,0.0626,32.6,yes
K562,"genome-scale, day 8 (ref. 1)",UQCRH,,216,0.1573,0.1488,0.0343,1161.4,yes
K562,"genome-scale, day 8 (ref. 1)",UQCRQ,-0.4123,189,0.1357,0.1067,0.0364,64.5,yes
K562,"genome-scale, day 8 (ref. 1)",VDAC1,-0.7494,88,0.0498,0.0315,0.0245,11.8,yes
K562,"genome-scale, day 8 (ref. 1)",VDAC2,-0.2202,88,0.1847,0.1572,0.0677,42.8,yes
K562,"genome-scale, day 8 (ref. 1)",VIM,0.0084,100,0.2013,0.0902,0.0496,122.1,yes
K562,"genome-scale, day 8 (ref. 1)",XRCC5,-1.2226,78,0.2326,0.2261,0.0422,72.2,yes
K562,"genome-scale, day 8 (ref. 1)",YBX1,-1.2018,158,0.4275,0.4433,0.0868,1071.1,yes
K562,"genome-scale, day 8 (ref. 1)",YDJC,0.0383,96,0.1514,0.0666,0.0966,28.1,yes
K562,"genome-scale, day 8 (ref. 1)",YWHAB,-0.0051,185,0.1169,0.0643,0.0581,70.4,yes
K562,"genome-scale, day 8 (ref. 1)",YWHAE,-0.3751,88,0.3676,0.2370,0.1737,25.3,yes
K562,"essential genes, day 6 (ref. 1)",ABCE1,-2.1554,249,0.2640,0.1862,0.0897,66.2,yes
K562,"essential genes, day 6 (ref. 1)",ABCF1,-0.8827,329,0.5538,0.5217,0.0484,185.0,yes
K562,"essential genes, day 6 (ref. 1)",ACTB,-0.5687,168,0.4315,0.1620,0.3243,86.0,yes
K562,"essential genes, day 6 (ref. 1)",ALYREF,-1.3195,319,0.5907,0.1945,0.4917,-1.4,no
K562,"essential genes, day 6 (ref. 1)",AP2M1,-0.6664,215,0.5758,0.1924,0.4778,-2.0,no
K562,"essential genes, day 6 (ref. 1)",AP2S1,-0.5657,123,0.1765,0.0730,0.1250,8.9,no
K562,"essential genes, day 6 (ref. 1)",ARGLU1,-0.5996,498,0.1842,0.0907,0.1035,96.0,yes
K562,"essential genes, day 6 (ref. 1)",ARPC2,-0.5149,227,0.3671,0.3133,0.0863,102.5,yes
K562,"essential genes, day 6 (ref. 1)",ARPC3,-0.8786,141,0.7097,0.5370,0.4118,12.1,yes
K562,"essential genes, day 6 (ref. 1)",ATP6V0B,-1.1698,147,0.1525,0.0643,0.0999,35.9,yes
K562,"essential genes, day 6 (ref. 1)",ATP6V0C,-2.2272,53,0.1882,0.1277,0.0917,10.3,yes
K562,"essential genes, day 6 (ref. 1)",ATP6V1F,-1.1406,72,0.1170,0.1237,0.0399,28.2,yes
K562,"essential genes, day 6 (ref. 1)",ATP6V1G1,-0.9643,67,0.0835,0.0396,0.0471,17.2,yes
K562,"essential genes, day 6 (ref. 1)",AURKAIP1,-0.4233,76,0.2087,0.1877,0.0642,81.4,yes
K562,"essential genes, day 6 (ref. 1)",BANF1,-2.0576,162,0.3294,0.1478,0.2168,29.5,yes
K562,"essential genes, day 6 (ref. 1)",BCLAF1,-0.6014,51,0.1121,0.1503,0.0047,22.5,yes
K562,"essential genes, day 6 (ref. 1)",BRIX1,-1.1001,132,0.3187,0.2402,0.0671,43.7,yes
K562,"essential genes, day 6 (ref. 1)",BRK1,-0.2269,180,0.1237,0.0796,0.0539,48.9,yes
K562,"essential genes, day 6 (ref. 1)",BTF3,-0.8107,79,0.2133,0.1985,0.0581,252.4,yes
K562,"essential genes, day 6 (ref. 1)",C19orf53,-0.5971,169,0.1620,0.0987,0.0542,85.7,yes
K562,"essential genes, day 6 (ref. 1)",C1QBP,-0.3726,210,0.1911,0.1364,0.0823,211.7,yes
K562,"essential genes, day 6 (ref. 1)",C9orf16,,212,0.1040,0.0665,0.0469,59.6,yes
K562,"essential genes, day 6 (ref. 1)",C9orf78,-0.3318,201,0.1920,0.0370,0.1617,8.9,no
K562,"essential genes, day 6 (ref. 1)",CCT2,-1.4292,199,0.1491,0.1230,0.0359,203.2,yes
K562,"essential genes, day 6 (ref. 1)",CCT3,-2.1604,234,0.1127,0.0813,0.0532,230.5,yes
K562,"essential genes, day 6 (ref. 1)",CCT4,-2.1512,251,0.1801,0.1361,0.0734,171.9,yes
K562,"essential genes, day 6 (ref. 1)",CCT5,-1.1355,66,0.0956,0.0563,0.0486,54.6,yes
K562,"essential genes, day 6 (ref. 1)",CCT6A,-1.6401,131,0.2968,0.3101,0.0471,228.4,yes
K562,"essential genes, day 6 (ref. 1)",CCT7,-1.2854,152,0.1342,0.0807,0.0378,114.1,yes
K562,"essential genes, day 6 (ref. 1)",CCT8,-1.6763,111,0.1941,0.1864,0.0475,189.1,yes
K562,"essential genes, day 6 (ref. 1)",CDC42,-1.0502,70,0.1905,0.0734,0.1403,-1.1,no
K562,"essential genes, day 6 (ref. 1)",CHCHD2,-0.3534,90,0.1676,0.1232,0.0480,461.6,yes
K562,"essential genes, day 6 (ref. 1)",CHD4,-1.0758,44,0.2644,0.1235,0.1733,2.9,no
K562,"essential genes, day 6 (ref. 1)",CLTC,-1.4248,157,0.2409,0.1243,0.1302,40.1,yes
K562,"essential genes, day 6 (ref. 1)",COPE,-1.1354,143,0.1214,0.0408,0.0898,3.3,no
K562,"essential genes, day 6 (ref. 1)",COX5A,-0.4822,85,0.0831,0.0600,0.0257,97.8,yes
K562,"essential genes, day 6 (ref. 1)",COX5B,-0.3795,118,0.1453,0.0351,0.1183,11.3,yes
K562,"essential genes, day 6 (ref. 1)",COX6C,-0.3802,117,0.0718,0.0115,0.0576,10.3,yes
K562,"essential genes, day 6 (ref. 1)",COX7B,-0.5946,120,0.1239,0.0779,0.0643,44.8,yes
K562,"essential genes, day 6 (ref. 1)",COX7C,-0.4539,165,0.1052,0.0820,0.0400,112.0,yes
K562,"essential genes, day 6 (ref. 1)",CSNK2B,-0.8552,128,0.1888,0.1591,0.0569,46.2,yes
K562,"essential genes, day 6 (ref. 1)",CYC1,-0.4029,98,0.3573,0.1541,0.1963,28.9,yes
K562,"essential genes, day 6 (ref. 1)",CYCS,-0.6938,163,0.0506,0.0088,0.0449,12.0,yes
K562,"essential genes, day 6 (ref. 1)",DAD1,-1.8653,80,0.1248,0.1095,0.0319,38.6,yes
K562,"essential genes, day 6 (ref. 1)",DCUN1D5,-0.0452,183,0.1606,0.1043,0.0775,22.0,yes
K562,"essential genes, day 6 (ref. 1)",DDX1,-0.3632,101,0.0954,0.0000,0.0949,-4.6,no
K562,"essential genes, day 6 (ref. 1)",DDX21,-1.2619,90,0.1617,0.1472,0.0385,74.7,yes
K562,"essential genes, day 6 (ref. 1)",DDX46,-1.0108,214,0.3723,0.3666,0.0698,129.3,yes
K562,"essential genes, day 6 (ref. 1)",DDX5,-0.7591,151,0.1611,0.1457,0.0348,140.9,yes
K562,"essential genes, day 6 (ref. 1)",DHX9,-1.1638,92,0.3560,0.2580,0.1486,20.6,yes
K562,"essential genes, day 6 (ref. 1)",DNAJA1,-0.4268,292,0.3437,0.3011,0.0653,351.7,yes
K562,"essential genes, day 6 (ref. 1)",DNAJC8,-0.7993,277,0.0608,0.0200,0.0395,24.6,yes
K562,"essential genes, day 6 (ref. 1)",DUT,-1.7685,49,0.0578,0.0373,0.0286,2.4,no
K562,"essential genes, day 6 (ref. 1)",DYNLL1,-0.5453,71,0.1866,0.1592,0.0714,69.3,yes
K562,"essential genes, day 6 (ref. 1)",EBNA1BP2,-0.9574,82,0.1394,0.1121,0.0690,10.6,yes
K562,"essential genes, day 6 (ref. 1)",EEF1A1,-2.1357,37,0.4837,0.5947,0.1576,215.1,yes
K562,"essential genes, day 6 (ref. 1)",EEF1B2,-0.8181,32,0.2032,0.1708,0.0885,85.8,yes
K562,"essential genes, day 6 (ref. 1)",EEF1G,-1.0192,175,0.0653,0.0403,0.0304,384.1,yes
K562,"essential genes, day 6 (ref. 1)",EEF2,-2.4496,321,0.4793,0.4698,0.0466,1767.7,yes
K562,"essential genes, day 6 (ref. 1)",EIF1,-1.1026,95,0.1776,0.1724,0.0749,115.6,yes
K562,"essential genes, day 6 (ref. 1)",EIF1AX,-1.9179,134,0.3428,0.3068,0.0738,125.7,yes
K562,"essential genes, day 6 (ref. 1)",EIF2S2,-1.3404,120,0.4365,0.1933,0.2769,36.9,yes
K562,"essential genes, day 6 (ref. 1)",EIF2S3,-1.6855,57,0.2110,0.1484,0.0678,15.3,yes
K562,"essential genes, day 6 (ref. 1)",EIF3A,-1.6896,379,0.3295,0.2302,0.1480,183.4,yes
K562,"essential genes, day 6 (ref. 1)",EIF3B,-1.7565,34,0.3562,0.3007,0.0654,21.1,yes
K562,"essential genes, day 6 (ref. 1)",EIF3E,-1.3178,232,0.2946,0.2950,0.0590,570.4,yes
K562,"essential genes, day 6 (ref. 1)",EIF3G,-1.2193,67,0.2076,0.1279,0.1351,4.7,no
K562,"essential genes, day 6 (ref. 1)",EIF3H,-0.9234,369,0.1074,0.0919,0.0332,221.6,yes
K562,"essential genes, day 6 (ref. 1)",EIF3I,-1.6785,61,0.3270,0.3860,0.0388,122.5,yes
K562,"essential genes, day 6 (ref. 1)",EIF3L,-0.3724,57,0.0603,0.0787,0.0064,12.2,yes
K562,"essential genes, day 6 (ref. 1)",EIF3M,-1.1128,246,0.1865,0.1638,0.0386,245.4,yes
K562,"essential genes, day 6 (ref. 1)",EIF4A1,-1.2423,46,0.2769,0.3003,0.0831,61.3,yes
K562,"essential genes, day 6 (ref. 1)",EIF4B,-0.5212,41,0.1138,0.1405,0.0220,20.3,yes
K562,"essential genes, day 6 (ref. 1)",EIF4G1,-0.7094,372,0.2374,0.1740,0.0896,140.1,yes
K562,"essential genes, day 6 (ref. 1)",EIF4G2,-0.6525,342,0.3729,0.2968,0.1674,93.5,yes
K562,"essential genes, day 6 (ref. 1)",EIF5,-1.3876,175,0.4407,0.3635,0.1697,64.9,yes
K562,"essential genes, day 6 (ref. 1)",EIF5A,-0.9688,140,0.3671,0.3864,0.0969,266.0,yes
K562,"essential genes, day 6 (ref. 1)",ENO1,-0.3581,70,0.0891,0.0572,0.0240,209.5,yes
K562,"essential genes, day 6 (ref. 1)",EPRS,,79,0.1021,0.0243,0.0829,1.0,no
K562,"essential genes, day 6 (ref. 1)",ERH,-2.0567,86,0.5948,0.5427,0.0707,116.7,yes
K562,"essential genes, day 6 (ref. 1)",ETF1,-1.7905,52,0.1896,0.0842,0.0891,9.8,no
K562,"essential genes, day 6 (ref. 1)",EXOSC8,-1.0952,126,0.1165,0.0334,0.0911,-3.0,no
K562,"essential genes, day 6 (ref. 1)",FAU,-2.5152,48,0.4313,0.4577,0.0456,245.9,yes
K562,"essential genes, day 6 (ref. 1)",FBL,-1.1072,132,0.0612,0.0369,0.0278,24.6,yes
K562,"essential genes, day 6 (ref. 1)",GAPDH,-1.2647,183,0.4241,0.3841,0.0909,1006.6,yes
K562,"essential genes, day 6 (ref. 1)",GNL3,-1.2501,38,0.2257,0.1897,0.0480,13.3,yes
K562,"essential genes, day 6 (ref. 1)",GSPT1,-1.7101,108,0.1900,0.0896,0.1122,13.1,yes
K562,"essential genes, day 6 (ref. 1)",GTF2A2,-1.3558,173,0.1061,0.0030,0.1038,-5.1,no
K562,"essential genes, day 6 (ref. 1)",GTF3A,-1.0923,88,0.0684,0.0220,0.0527,-2.0,no
K562,"essential genes, day 6 (ref. 1)",GTPBP4,-1.6836,71,0.3029,0.2219,0.0864,41.8,yes
K562,"essential genes, day 6 (ref. 1)",GUK1,-1.2725,118,0.2189,0.0873,0.1298,43.2,yes
K562,"essential genes, day 6 (ref. 1)",H2AFZ,,106,0.1274,0.1169,0.0485,215.1,yes
K562,"essential genes, day 6 (ref. 1)",H3F3A,,237,0.3341,0.2680,0.1675,468.8,yes
K562,"essential genes, day 6 (ref. 1)",HMGA1,-0.5961,114,0.1399,0.0569,0.0896,102.1,yes
K562,"essential genes, day 6 (ref. 1)",HMGB1,-0.4844,241,0.8912,0.5232,0.7757,-1.9,no
K562,"essential genes, day 6 (ref. 1)",HMGN2,-0.5038,107,0.2972,0.1944,0.1129,96.1,yes
K562,"essential genes, day 6 (ref. 1)",HNRNPC,-1.0022,334,0.2877,0.2418,0.0988,755.8,yes
K562,"essential genes, day 6 (ref. 1)",HNRNPH1,-1.1342,160,0.4777,0.3759,0.0765,90.5,yes
K562,"essential genes, day 6 (ref. 1)",HNRNPM,-0.9193,258,0.5735,0.5700,0.0880,285.2,yes
K562,"essential genes, day 6 (ref. 1)",HNRNPR,-0.2971,149,0.1043,0.0483,0.0757,6.9,no
K562,"essential genes, day 6 (ref. 1)",HNRNPU,-1.0727,93,0.3309,0.1348,0.2506,22.2,yes
K562,"essential genes, day 6 (ref. 1)",HSP90B1,-0.5838,114,0.1312,0.1021,0.0388,101.0,yes
K562,"essential genes, day 6 (ref. 1)",HSPA5,-1.2170,438,0.5428,0.3690,0.2503,21.9,yes
K562,"essential genes, day 6 (ref. 1)",HSPA8,-0.8004,255,0.4870,0.4823,0.1058,171.5,yes
K562,"essential genes, day 6 (ref. 1)",HSPA9,-2.3055,420,0.1768,0.1245,0.0467,301.2,yes
K562,"essential genes, day 6 (ref. 1)",HSPD1,-1.6756,145,0.3446,0.3665,0.1122,388.1,yes
K562,"essential genes, day 6 (ref. 1)",ILF2,-1.0389,56,0.0570,0.0067,0.0545,-3.9,no
K562,"essential genes, day 6 (ref. 1)",ILF3,-0.9405,138,0.1012,0.0582,0.0540,24.0,yes
K562,"essential genes, day 6 (ref. 1)",KPNB1,-2.0476,366,0.4560,0.3152,0.2233,176.0,yes
K562,"essential genes, day 6 (ref. 1)",KRT10,-0.1029,182,0.4638,0.1000,0.4034,0.9,no
K562,"essential genes, day 6 (ref. 1)",LRPPRC,-0.5851,110,0.1289,0.0325,0.0974,-0.1,no
K562,"essential genes, day 6 (ref. 1)",LSM2,-2.3127,357,0.2412,0.1684,0.0848,169.9,yes
K562,"essential genes, day 6 (ref. 1)",LSM3,-1.8446,74,0.1413,0.1087,0.0537,49.7,yes
K562,"essential genes, day 6 (ref. 1)",LSM4,-1.7772,84,0.1998,0.1264,0.1223,17.7,yes
K562,"essential genes, day 6 (ref. 1)",LSM5,-1.5026,202,0.2996,0.1307,0.1875,63.3,yes
K562,"essential genes, day 6 (ref. 1)",LSM7,-1.8058,140,0.1614,0.0740,0.1059,37.6,yes
K562,"essential genes, day 6 (ref. 1)",LUC7L3,-1.6769,45,0.1671,0.0632,0.1037,1.1,no
K562,"essential genes, day 6 (ref. 1)",MAT2A,-1.7486,52,0.2430,0.0549,0.1941,-1.3,no
K562,"essential genes, day 6 (ref. 1)",MCM3,-0.9834,124,0.1120,0.1232,0.0323,33.9,yes
K562,"essential genes, day 6 (ref. 1)",METAP2,-0.6213,161,0.1310,0.0327,0.1018,4.0,no
K562,"essential genes, day 6 (ref. 1)",MICOS10,-0.3445,87,0.1488,0.0425,0.0547,119.7,yes
K562,"essential genes, day 6 (ref. 1)",MRPL14,-0.2996,211,0.1144,0.0767,0.0443,79.8,yes
K562,"essential genes, day 6 (ref. 1)",MRPL20,-0.2663,120,0.1988,0.1108,0.1123,10.2,yes
K562,"essential genes, day 6 (ref. 1)",MRPL3,-0.3828,175,0.1498,0.1157,0.0462,70.8,yes
K562,"essential genes, day 6 (ref. 1)",MRPL41,-0.6612,69,0.0545,0.0174,0.0422,-1.3,no
K562,"essential genes, day 6 (ref. 1)",MRPL51,-0.3588,111,0.0747,0.0621,0.0338,9.3,no
K562,"essential genes, day 6 (ref. 1)",MRPS12,-0.5257,55,0.0974,0.0000,0.0973,-4.0,no
K562,"essential genes, day 6 (ref. 1)",MRPS24,-0.3662,145,0.0949,0.0260,0.0707,1.4,no
K562,"essential genes, day 6 (ref. 1)",MRPS34,-0.5034,141,0.1558,0.0865,0.0605,81.6,yes
K562,"essential genes, day 6 (ref. 1)",MRTO4,-0.8871,83,0.2443,0.1567,0.1337,6.0,no
K562,"essential genes, day 6 (ref. 1)",MYC,-1.8187,74,0.7805,0.5815,0.5033,-3.8,no
K562,"essential genes, day 6 (ref. 1)",NACA,-1.2614,354,0.2284,0.1744,0.0580,1426.7,yes
K562,"essential genes, day 6 (ref. 1)",NASP,-0.5071,184,0.2818,0.2391,0.1164,166.0,yes
K562,"essential genes, day 6 (ref. 1)",NCL,-0.9111,298,0.5881,0.5939,0.0471,1309.0,yes
K562,"essential genes, day 6 (ref. 1)",NDUFA11,-0.4684,80,0.1036,0.0398,0.0611,29.1,yes
K562,"essential genes, day 6 (ref. 1)",NDUFA4,-0.3506,86,0.0503,0.0127,0.0259,69.8,yes
K562,"essential genes, day 6 (ref. 1)",NDUFAB1,-0.7559,160,0.1719,0.1146,0.0581,188.3,yes
K562,"essential genes, day 6 (ref. 1)",NDUFB10,-0.5937,154,0.0686,0.0436,0.0255,68.7,yes
K562,"essential genes, day 6 (ref. 1)",NDUFB3,-0.6091,141,0.1817,0.1384,0.0754,21.0,yes
K562,"essential genes, day 6 (ref. 1)",NDUFB7,-0.4702,74,0.1534,0.1320,0.0372,26.5,yes
K562,"essential genes, day 6 (ref. 1)",NDUFS5,-0.5355,195,0.4664,0.4787,0.0403,745.0,yes
K562,"essential genes, day 6 (ref. 1)",NEDD8,-1.6605,197,0.0828,0.0427,0.0491,43.7,yes
K562,"essential genes, day 6 (ref. 1)",NHP2,-0.7267,66,0.1644,0.1671,0.0191,36.1,yes
K562,"essential genes, day 6 (ref. 1)",NOL7,-0.8692,73,0.2624,0.1631,0.1500,6.0,no
K562,"essential genes, day 6 (ref. 1)",NOP56,-1.3481,99,0.9147,0.7532,0.6569,-3.6,no
K562,"essential genes, day 6 (ref. 1)",NUDC,-0.7417,117,0.1012,0.1006,0.0137,117.2,yes
K562,"essential genes, day 6 (ref. 1)",NUP214,-1.2106,132,0.1304,0.0510,0.0901,9.0,no
K562,"essential genes, day 6 (ref. 1)",OSTC,-0.3912,235,0.1997,0.1486,0.0696,127.6,yes
K562,"essential genes, day 6 (ref. 1)",PABPN1,-1.5425,148,0.2737,0.1283,0.1775,3.5,no
K562,"essential genes, day 6 (ref. 1)",PCBP1,-1.4024,108,0.1178,0.0843,0.0407,35.3,yes
K562,"essential genes, day 6 (ref. 1)",PCBP2,-1.2091,172,0.5609,0.4690,0.1763,106.8,yes
K562,"essential genes, day 6 (ref. 1)",PDCD5,-0.4372,194,0.1274,0.0873,0.0428,108.7,yes
K562,"essential genes, day 6 (ref. 1)",PDCD6,-0.1311,203,0.1279,0.1154,0.0309,89.0,yes
K562,"essential genes, day 6 (ref. 1)",PFDN2,-1.6544,86,0.1000,0.0502,0.0546,11.1,yes
K562,"essential genes, day 6 (ref. 1)",PFDN5,-0.7776,110,0.1187,0.0883,0.0481,85.4,yes
K562,"essential genes, day 6 (ref. 1)",PFN1,-0.6551,259,0.1242,0.1143,0.0364,541.5,yes
K562,"essential genes, day 6 (ref. 1)",PGK1,-0.7663,33,0.1500,0.0496,0.0802,16.3,yes
K562,"essential genes, day 6 (ref. 1)",PHB,,256,0.2419,0.2020,0.0347,187.0,yes
K562,"essential genes, day 6 (ref. 1)",PHB2,-1.9385,415,0.3256,0.2349,0.0995,92.2,yes
K562,"essential genes, day 6 (ref. 1)",PKM,-0.7690,149,0.6615,0.7795,0.0323,36.2,yes
K562,"essential genes, day 6 (ref. 1)",PNN,-0.9506,86,0.3041,0.2728,0.0640,95.5,yes
K562,"essential genes, day 6 (ref. 1)",POLR2E,-1.4317,225,0.6049,0.5427,0.1423,39.3,yes
K562,"essential genes, day 6 (ref. 1)",POLR2F,-1.9740,337,0.3906,0.2926,0.1344,64.2,yes
K562,"essential genes, day 6 (ref. 1)",POLR3K,-1.4442,108,0.0539,0.0150,0.0362,7.6,no
K562,"essential genes, day 6 (ref. 1)",PPA1,-0.8995,143,0.1329,0.1089,0.0300,226.5,yes
K562,"essential genes, day 6 (ref. 1)",PPIA,-0.8393,158,0.1407,0.0937,0.0694,324.7,yes
K562,"essential genes, day 6 (ref. 1)",PPP1CA,-0.6026,248,0.7749,0.6805,0.2948,25.0,yes
K562,"essential genes, day 6 (ref. 1)",PRELID1,-2.5451,152,0.3029,0.2008,0.1636,80.3,yes
K562,"essential genes, day 6 (ref. 1)",PRMT1,-1.2378,58,0.2335,0.0852,0.1691,9.6,no
K562,"essential genes, day 6 (ref. 1)",PRPF40A,-1.1033,118,0.2013,0.1120,0.1032,32.9,yes
K562,"essential genes, day 6 (ref. 1)",PSMA1,-2.2482,170,0.5968,0.2006,0.4967,-3.4,no
K562,"essential genes, day 6 (ref. 1)",PSMA2,-2.4269,64,0.4261,0.0162,0.4172,-4.1,no
K562,"essential genes, day 6 (ref. 1)",PSMA3,-2.6267,372,0.4476,0.3469,0.1775,69.9,yes
K562,"essential genes, day 6 (ref. 1)",PSMA4,-1.5463,388,0.3693,0.2946,0.1390,234.9,yes
K562,"essential genes, day 6 (ref. 1)",PSMA6,-2.8159,40,0.5540,0.2942,0.3616,5.6,no
K562,"essential genes, day 6 (ref. 1)",PSMA7,-2.3709,41,0.6451,0.5030,0.2311,28.3,yes
K562,"essential genes, day 6 (ref. 1)",PSMB1,-1.7088,143,0.3551,0.1764,0.2269,51.2,yes
K562,"essential genes, day 6 (ref. 1)",PSMB2,-1.9504,53,0.2523,0.0560,0.2042,0.0,no
K562,"essential genes, day 6 (ref. 1)",PSMB3,-2.6982,31,0.3055,0.0749,0.2467,1.0,no
K562,"essential genes, day 6 (ref. 1)",PSMB5,-1.7774,270,0.3706,0.2189,0.2112,106.1,yes
K562,"essential genes, day 6 (ref. 1)",PSMB6,-1.7533,200,0.5315,0.2014,0.4137,1.0,no
K562,"essential genes, day 6 (ref. 1)",PSMB7,-1.3111,404,0.5104,0.3536,0.2506,79.5,yes
K562,"essential genes, day 6 (ref. 1)",PSMC3,-1.6971,41,0.3461,0.0751,0.2842,-3.1,no
K562,"essential genes, day 6 (ref. 1)",PSMD11,-1.8587,80,0.4393,0.2682,0.2393,3.3,no
K562,"essential genes, day 6 (ref. 1)",PSMD12,-1.8521,265,0.6075,0.4940,0.1952,46.0,yes
K562,"essential genes, day 6 (ref. 1)",PSMD2,-1.3478,63,0.3704,0.1680,0.2395,-0.3,no
K562,"essential genes, day 6 (ref. 1)",PSMD7,-1.6257,373,0.5326,0.3132,0.2814,39.1,yes
K562,"essential genes, day 6 (ref. 1)",PSMG1,-0.5147,109,0.3755,0.3329,0.0737,58.1,yes
K562,"essential genes, day 6 (ref. 1)",PTMA,-0.4201,152,0.1027,0.0805,0.0544,424.5,yes
K562,"essential genes, day 6 (ref. 1)",RAC1,-0.7423,194,0.2357,0.1067,0.1590,44.4,yes
K562,"essential genes, day 6 (ref. 1)",RAN,-3.9148,193,0.6962,0.6543,0.3069,172.1,yes
K562,"essential genes, day 6 (ref. 1)",RBBP4,-1.1654,90,0.3262,0.2829,0.0399,70.7,yes
K562,"essential genes, day 6 (ref. 1)",RBM39,-2.1961,79,0.3362,0.2568,0.1485,15.6,yes
K562,"essential genes, day 6 (ref. 1)",RBM8A,-1.2775,39,0.5280,0.6404,0.0390,19.2,yes
K562,"essential genes, day 6 (ref. 1)",RBMX,-1.7271,147,0.2409,0.1877,0.0845,61.1,yes
K562,"essential genes, day 6 (ref. 1)",RBX1,-1.4245,57,0.3033,0.0959,0.2116,11.3,yes
K562,"essential genes, day 6 (ref. 1)",RNPS1,-0.8757,131,0.4876,0.2619,0.3184,3.3,no
K562,"essential genes, day 6 (ref. 1)",RPL10,-0.8719,276,0.3463,0.4610,0.0358,2208.6,yes
K562,"essential genes, day 6 (ref. 1)",RPL10A,-2.1166,257,0.3127,0.3714,0.0378,1997.4,yes
K562,"essential genes, day 6 (ref. 1)",RPL11,-2.3466,387,0.3077,0.3503,0.0475,4927.1,yes
K562,"essential genes, day 6 (ref. 1)",RPL12,-2.6156,255,0.4303,0.4086,0.0611,1652.7,yes
K562,"essential genes, day 6 (ref. 1)",RPL13,-2.2392,337,0.3745,0.4502,0.0325,4721.5,yes
K562,"essential genes, day 6 (ref. 1)",RPL13A,-1.8969,158,0.4629,0.4323,0.2137,287.8,yes
K562,"essential genes, day 6 (ref. 1)",RPL14,-1.9558,220,0.1922,0.2182,0.0349,2756.3,yes
K562,"essential genes, day 6 (ref. 1)",RPL15,,168,0.3352,0.3259,0.0747,1250.3,yes
K562,"essential genes, day 6 (ref. 1)",RPL17,-3.0960,149,0.1414,0.1552,0.0302,958.7,yes
K562,"essential genes, day 6 (ref. 1)",RPL18,-1.6547,308,0.3449,0.3930,0.0281,4453.7,yes
K562,"essential genes, day 6 (ref. 1)",RPL18A,-2.4636,65,0.3001,0.4597,0.0689,318.9,yes
K562,"essential genes, day 6 (ref. 1)",RPL19,-2.2665,238,0.1858,0.2694,0.0311,3251.2,yes
K562,"essential genes, day 6 (ref. 1)",RPL21,-2.7395,262,0.3033,0.3207,0.0682,2238.9,yes
K562,"essential genes, day 6 (ref. 1)",RPL23,-2.6629,398,0.1542,0.1493,0.0453,1328.4,yes
K562,"essential genes, day 6 (ref. 1)",RPL23A,-2.0239,99,0.1878,0.1822,0.0348,848.0,yes
K562,"essential genes, day 6 (ref. 1)",RPL24,-2.0254,460,0.1414,0.1808,0.0382,2137.3,yes
K562,"essential genes, day 6 (ref. 1)",RPL26,-1.9366,209,0.1369,0.1505,0.0369,927.8,yes
K562,"essential genes, day 6 (ref. 1)",RPL27,-2.0437,38,0.0594,0.0265,0.0414,15.6,yes
K562,"essential genes, day 6 (ref. 1)",RPL27A,-2.0077,202,0.1732,0.1804,0.0425,581.4,yes
K562,"essential genes, day 6 (ref. 1)",RPL28,-0.7819,50,0.1222,0.1012,0.0349,335.8,yes
K562,"essential genes, day 6 (ref. 1)",RPL29,,88,0.1384,0.1363,0.0461,395.9,yes
K562,"essential genes, day 6 (ref. 1)",RPL3,-2.5259,1996,0.7466,0.6736,0.3343,2286.9,yes
K562,"essential genes, day 6 (ref. 1)",RPL30,-1.7290,365,0.2480,0.2974,0.0670,1837.3,yes
K562,"essential genes, day 6 (ref. 1)",RPL31,-2.5458,294,0.1582,0.1596,0.0507,188.5,yes
K562,"essential genes, day 6 (ref. 1)",RPL32,-2.2790,208,0.3323,0.3608,0.0536,2526.8,yes
K562,"essential genes, day 6 (ref. 1)",RPL34,,330,0.3105,0.3471,0.0339,2683.9,yes
K562,"essential genes, day 6 (ref. 1)",RPL35,-1.4989,46,0.2759,0.3297,0.0730,226.7,yes
K562,"essential genes, day 6 (ref. 1)",RPL35A,-1.5273,137,0.3747,0.4043,0.0464,806.0,yes
K562,"essential genes, day 6 (ref. 1)",RPL36,-2.0616,204,0.1465,0.1289,0.0486,1078.5,yes
K562,"essential genes, day 6 (ref. 1)",RPL36A,-1.4714,84,0.1748,0.1667,0.0393,247.6,yes
K562,"essential genes, day 6 (ref. 1)",RPL36AL,-0.6612,152,0.0962,0.0641,0.0566,25.7,yes
K562,"essential genes, day 6 (ref. 1)",RPL37,-1.5809,382,0.3252,0.3614,0.1033,2053.6,yes
K562,"essential genes, day 6 (ref. 1)",RPL37A,-2.1026,386,0.2984,0.3853,0.0428,2546.0,yes
K562,"essential genes, day 6 (ref. 1)",RPL38,-1.6787,184,0.1360,0.1557,0.0465,226.6,yes
K562,"essential genes, day 6 (ref. 1)",RPL39,-0.6484,37,0.1893,0.2452,0.0425,243.5,yes
K562,"essential genes, day 6 (ref. 1)",RPL4,-2.2598,345,0.3060,0.3557,0.0343,2500.0,yes
K562,"essential genes, day 6 (ref. 1)",RPL41,-0.2654,47,0.0797,0.0449,0.0431,180.5,yes
K562,"essential genes, day 6 (ref. 1)",RPL5,-2.5300,200,0.3329,0.3305,0.0403,2704.2,yes
K562,"essential genes, day 6 (ref. 1)",RPL6,-2.3042,273,0.1534,0.1470,0.0381,2151.2,yes
K562,"essential genes, day 6 (ref. 1)",RPL7,-1.5582,301,0.2822,0.3221,0.0366,3062.5,yes
K562,"essential genes, day 6 (ref. 1)",RPL7L1,-1.6949,30,0.2098,0.1995,0.0582,-0.3,no
K562,"essential genes, day 6 (ref. 1)",RPL8,-2.4229,384,0.3328,0.3577,0.0511,4257.3,yes
K562,"essential genes, day 6 (ref. 1)",RPL9,-2.2568,242,0.3257,0.3923,0.0523,2025.6,yes
K562,"essential genes, day 6 (ref. 1)",RPLP0,-1.5230,184,0.3039,0.3967,0.0240,3701.3,yes
K562,"essential genes, day 6 (ref. 1)",RPLP1,-1.3576,117,0.2840,0.3690,0.0333,2740.5,yes
K562,"essential genes, day 6 (ref. 1)",RPLP2,-1.2411,222,0.2041,0.2197,0.0600,1093.0,yes
K562,"essential genes, day 6 (ref. 1)",RPN2,-0.6093,105,0.1638,0.0450,0.1198,8.2,no
K562,"essential genes, day 6 (ref. 1)",RPS10,-1.2979,106,0.1973,0.1047,0.1175,68.8,yes
K562,"essential genes, day 6 (ref. 1)",RPS11,-2.5305,268,0.2415,0.1853,0.0483,1871.0,yes
K562,"essential genes, day 6 (ref. 1)",RPS12,-2.1803,485,0.2449,0.2520,0.0414,6754.9,yes
K562,"essential genes, day 6 (ref. 1)",RPS13,-1.6195,135,0.1503,0.1369,0.0501,604.2,yes
K562,"essential genes, day 6 (ref. 1)",RPS14,-2.1457,181,0.2925,0.2846,0.0878,1382.7,yes
K562,"essential genes, day 6 (ref. 1)",RPS15A,-2.3792,314,0.2986,0.3155,0.0461,2979.0,yes
K562,"essential genes, day 6 (ref. 1)",RPS16,-2.0782,57,0.1849,0.2283,0.0556,257.7,yes
K562,"essential genes, day 6 (ref. 1)",RPS17,-1.5372,223,0.4016,0.4121,0.0808,823.2,yes
K562,"essential genes, day 6 (ref. 1)",RPS18,-2.3252,122,0.1216,0.1520,0.0375,1067.7,yes
K562,"essential genes, day 6 (ref. 1)",RPS19,-2.7841,422,0.1398,0.1261,0.0586,2206.6,yes
K562,"essential genes, day 6 (ref. 1)",RPS19BP1,-0.6588,54,0.0869,0.0288,0.0436,14.2,yes
K562,"essential genes, day 6 (ref. 1)",RPS2,-1.6256,53,0.1986,0.2472,0.0406,903.8,yes
K562,"essential genes, day 6 (ref. 1)",RPS20,-2.6815,273,0.4205,0.4282,0.0529,731.0,yes
K562,"essential genes, day 6 (ref. 1)",RPS21,-1.6218,75,0.2904,0.1719,0.1457,210.4,yes
K562,"essential genes, day 6 (ref. 1)",RPS23,-2.3207,114,0.2241,0.2558,0.0405,1548.3,yes
K562,"essential genes, day 6 (ref. 1)",RPS24,-1.7060,243,0.2190,0.1947,0.0351,2065.2,yes
K562,"essential genes, day 6 (ref. 1)",RPS25,-1.2936,40,0.3354,0.2771,0.1528,112.6,yes
K562,"essential genes, day 6 (ref. 1)",RPS26,,87,0.1780,0.2094,0.0210,223.8,yes
K562,"essential genes, day 6 (ref. 1)",RPS27,,174,0.1951,0.1821,0.0657,546.1,yes
K562,"essential genes, day 6 (ref. 1)",RPS27A,-1.8949,97,0.2006,0.2158,0.0357,1396.8,yes
K562,"essential genes, day 6 (ref. 1)",RPS28,-1.8671,309,0.2742,0.2560,0.1016,1265.7,yes
K562,"essential genes, day 6 (ref. 1)",RPS29,-2.8359,403,0.5781,0.5661,0.0494,2001.7,yes
K562,"essential genes, day 6 (ref. 1)",RPS3,-2.4618,276,0.1620,0.1593,0.0285,3477.6,yes
K562,"essential genes, day 6 (ref. 1)",RPS3A,-2.7884,160,0.3818,0.3925,0.0612,1533.0,yes
K562,"essential genes, day 6 (ref. 1)",RPS4X,-2.4300,180,0.1180,0.1045,0.0323,1195.7,yes
K562,"essential genes, day 6 (ref. 1)",RPS5,-1.7742,144,0.2111,0.1844,0.0453,1146.7,yes
K562,"essential genes, day 6 (ref. 1)",RPS6,-2.1392,178,0.1340,0.0992,0.0385,812.2,yes
K562,"essential genes, day 6 (ref. 1)",RPS7,-2.0930,265,0.1977,0.1755,0.0718,1475.0,yes
K562,"essential genes, day 6 (ref. 1)",RPS9,-1.7677,276,0.3263,0.2969,0.0492,2580.7,yes
K562,"essential genes, day 6 (ref. 1)",RPSA,,224,0.3260,0.3805,0.0518,2208.3,yes
K562,"essential genes, day 6 (ref. 1)",RSL1D1,-1.3971,211,0.4538,0.4913,0.0433,336.2,yes
K562,"essential genes, day 6 (ref. 1)",SEC61B,-0.4127,84,0.1572,0.0592,0.1159,5.1,no
K562,"essential genes, day 6 (ref. 1)",SEC61G,-1.2161,98,0.1978,0.0453,0.1498,-0.2,no
K562,"essential genes, day 6 (ref. 1)",SEM1,-1.0399,88,0.0950,0.0128,0.0823,-3.6,no
K562,"essential genes, day 6 (ref. 1)",SERBP1,-0.5294,109,0.2491,0.2216,0.0751,347.2,yes
K562,"essential genes, day 6 (ref. 1)",SF3B1,-1.4828,165,0.7242,0.6374,0.2342,19.6,yes
K562,"essential genes, day 6 (ref. 1)",SF3B2,-1.3390,500,0.6893,0.5908,0.2166,39.5,yes
K562,"essential genes, day 6 (ref. 1)",SF3B5,-2.7476,84,0.3085,0.0942,0.2238,-0.1,no
K562,"essential genes, day 6 (ref. 1)",SFPQ,-1.5808,303,0.5344,0.3507,0.2432,105.8,yes
K562,"essential genes, day 6 (ref. 1)",SKP1,-1.4484,66,0.0727,0.0698,0.0343,14.0,yes
K562,"essential genes, day 6 (ref. 1)",SLC25A3,-0.6760,114,0.1770,0.1253,0.0710,209.4,yes
K562,"essential genes, day 6 (ref. 1)",SNRNP25,-1.4415,135,0.1222,0.0834,0.0416,36.3,yes
K562,"essential genes, day 6 (ref. 1)",SNRPB,-1.7551,269,0.6199,0.3369,0.4267,33.9,yes
K562,"essential genes, day 6 (ref. 1)",SNRPC,-0.7959,34,0.2274,0.1417,0.0957,5.7,no
K562,"essential genes, day 6 (ref. 1)",SNRPD1,-2.6331,146,0.3207,0.2862,0.0506,185.1,yes
K562,"essential genes, day 6 (ref. 1)",SNRPE,-1.9382,184,0.4018,0.3473,0.0730,255.4,yes
K562,"essential genes, day 6 (ref. 1)",SNRPF,-2.8834,130,0.3775,0.3171,0.0474,118.5,yes
K562,"essential genes, day 6 (ref. 1)",SNRPG,-2.0983,402,0.2531,0.1968,0.1021,279.8,yes
K562,"essential genes, day 6 (ref. 1)",SOD1,-1.3816,165,0.0406,0.0000,0.0406,-5.1,no
K562,"essential genes, day 6 (ref. 1)",SON,-1.0620,515,0.5523,0.3736,0.2915,75.7,yes
K562,"essential genes, day 6 (ref. 1)",SPCS2,-0.6911,122,0.1253,0.0711,0.0398,56.0,yes
K562,"essential genes, day 6 (ref. 1)",SRP14,-0.8829,132,0.1621,0.1422,0.0676,38.9,yes
K562,"essential genes, day 6 (ref. 1)",SRP72,-1.0552,224,0.0853,0.0458,0.0498,21.9,yes
K562,"essential genes, day 6 (ref. 1)",SRP9,-1.0971,168,0.1121,0.0714,0.0511,108.5,yes
K562,"essential genes, day 6 (ref. 1)",SRRM1,-0.7339,180,0.2138,0.1603,0.0851,63.6,yes
K562,"essential genes, day 6 (ref. 1)",SRRM2,-0.5124,173,0.2197,0.0773,0.1576,24.5,yes
K562,"essential genes, day 6 (ref. 1)",SRSF10,-0.6763,133,0.0866,0.0436,0.0596,5.5,no
K562,"essential genes, day 6 (ref. 1)",SRSF11,-1.0138,437,0.7141,0.4727,0.4753,7.3,no
K562,"essential genes, day 6 (ref. 1)",SRSF2,-2.2187,69,0.4694,0.2148,0.3322,6.0,no
K562,"essential genes, day 6 (ref. 1)",SRSF7,-2.0840,118,0.1836,0.1710,0.0477,103.2,yes
K562,"essential genes, day 6 (ref. 1)",SSBP1,-0.3392,119,0.1061,0.0317,0.0745,20.0,yes
K562,"essential genes, day 6 (ref. 1)",SSRP1,-1.2971,562,0.2366,0.1681,0.0647,242.6,yes
K562,"essential genes, day 6 (ref. 1)",SSU72,-1.4655,85,0.2631,0.1082,0.1957,-3.0,no
K562,"essential genes, day 6 (ref. 1)",SUMO2,,63,0.3136,0.1560,0.2116,18.5,yes
K562,"essential genes, day 6 (ref. 1)",SUPT16H,-1.9738,93,0.1185,0.0490,0.0715,4.5,no
K562,"essential genes, day 6 (ref. 1)",TARS,,132,0.1144,0.0171,0.1011,-2.2,no
K562,"essential genes, day 6 (ref. 1)",TBCA,-0.8934,179,0.0625,0.0261,0.0376,30.2,yes
K562,"essential genes, day 6 (ref. 1)",TCP1,-1.8350,67,0.1277,0.0560,0.0628,36.6,yes
K562,"essential genes, day 6 (ref. 1)",TFRC,-0.7778,57,0.4402,0.4630,0.0726,16.6,yes
K562,"essential genes, day 6 (ref. 1)",TIMM13,-0.8140,178,0.1724,0.1038,0.0804,129.9,yes
K562,"essential genes, day 6 (ref. 1)",TKT,-0.2951,202,0.5781,0.5623,0.0477,208.5,yes
K562,"essential genes, day 6 (ref. 1)",TOMM20,-0.6497,111,0.1064,0.0518,0.0587,52.0,yes
K562,"essential genes, day 6 (ref. 1)",TOMM22,-0.9696,104,0.1312,0.0321,0.1064,3.3,no
K562,"essential genes, day 6 (ref. 1)",TOMM40,-1.1608,117,0.2101,0.1274,0.0942,56.8,yes
K562,"essential genes, day 6 (ref. 1)",TOP2A,-2.2736,38,0.0900,0.1071,0.0231,2.4,no
K562,"essential genes, day 6 (ref. 1)",TPI1,-0.8016,40,0.4184,0.3744,0.0819,83.8,yes
K562,"essential genes, day 6 (ref. 1)",TPR,-1.0804,77,0.1898,0.0891,0.0827,49.8,yes
K562,"essential genes, day 6 (ref. 1)",TPT1,-0.9979,48,0.3116,0.2915,0.0579,479.7,yes
K562,"essential genes, day 6 (ref. 1)",TPX2,-1.2834,361,0.2175,0.1581,0.1057,73.8,yes
K562,"essential genes, day 6 (ref. 1)",TUBA1B,-1.3435,74,0.2250,0.2128,0.0383,461.2,yes
K562,"essential genes, day 6 (ref. 1)",TUBA1C,-0.8061,51,0.1969,0.1508,0.0485,51.7,yes
K562,"essential genes, day 6 (ref. 1)",TUBB,-1.7177,107,0.3696,0.3496,0.1106,176.4,yes
K562,"essential genes, day 6 (ref. 1)",TXN,-1.0653,94,0.1773,0.1908,0.0520,115.5,yes
K562,"essential genes, day 6 (ref. 1)",TXNL4A,-2.2888,85,0.1795,0.0964,0.0983,10.7,yes
K562,"essential genes, day 6 (ref. 1)",U2SURP,-1.4692,290,0.1058,0.0615,0.0469,117.6,yes
K562,"essential genes, day 6 (ref. 1)",UBA2,-1.1784,172,0.1937,0.0748,0.1291,11.9,yes
K562,"essential genes, day 6 (ref. 1)",UBA52,-1.5301,58,0.4480,0.3796,0.2075,159.5,yes
K562,"essential genes, day 6 (ref. 1)",UBC,-0.4029,107,0.4425,0.3224,0.2305,23.4,yes
K562,"essential genes, day 6 (ref. 1)",UBE2D3,-0.6687,142,0.1262,0.0444,0.0799,25.6,yes
K562,"essential genes, day 6 (ref. 1)",UBE2I,-2.0298,64,0.3024,0.1098,0.1864,28.2,yes
K562,"essential genes, day 6 (ref. 1)",UBE2L3,-1.0855,201,0.1126,0.0817,0.0557,282.9,yes
K562,"essential genes, day 6 (ref. 1)",UBE2N,-1.0894,174,0.2544,0.1089,0.1648,32.3,yes
K562,"essential genes, day 6 (ref. 1)",UBL5,-2.6610,232,0.1668,0.0921,0.0881,71.5,yes
K562,"essential genes, day 6 (ref. 1)",UQCRB,-0.3711,96,0.0899,0.0378,0.0475,54.2,yes
K562,"essential genes, day 6 (ref. 1)",UQCRFS1,-0.5164,119,0.0862,0.0417,0.0450,35.2,yes
K562,"essential genes, day 6 (ref. 1)",UQCRH,,68,0.2141,0.2134,0.0499,419.9,yes
K562,"essential genes, day 6 (ref. 1)",UQCRQ,-0.4123,166,0.1416,0.1188,0.0207,124.2,yes
K562,"essential genes, day 6 (ref. 1)",XPO1,-1.9914,207,0.3305,0.2553,0.0863,79.5,yes
K562,"essential genes, day 6 (ref. 1)",XRCC5,-1.2226,88,0.1746,0.1363,0.0658,101.0,yes
K562,"essential genes, day 6 (ref. 1)",YARS,,185,0.1314,0.0650,0.0791,11.1,yes
K562,"essential genes, day 6 (ref. 1)",YBX1,-1.2018,86,0.3221,0.3689,0.0590,951.9,yes
K562,"essential genes, day 6 (ref. 1)",ZNF207,-1.2054,283,0.6258,0.4829,0.3101,25.3,yes
RPE1,"essential genes, day 7 (ref. 1)",ACTB,-0.5687,235,0.1428,0.0273,0.1162,173.8,yes
RPE1,"essential genes, day 7 (ref. 1)",ACTR2,-1.2514,69,0.0592,0.0407,0.0210,5.4,no
RPE1,"essential genes, day 7 (ref. 1)",ANKRD11,-0.2102,165,0.1210,0.0923,0.0338,87.3,yes
RPE1,"essential genes, day 7 (ref. 1)",AP2M1,-0.6664,224,0.1599,0.0440,0.1205,52.4,yes
RPE1,"essential genes, day 7 (ref. 1)",AP2S1,-0.5657,67,0.0458,0.0155,0.0301,13.4,yes
RPE1,"essential genes, day 7 (ref. 1)",ARPC1B,-0.0232,35,0.2153,0.0507,0.0368,53.0,yes
RPE1,"essential genes, day 7 (ref. 1)",ARPC2,-0.5149,140,0.4747,0.4883,0.0385,308.9,yes
RPE1,"essential genes, day 7 (ref. 1)",ARPC3,-0.8786,80,0.3849,0.2901,0.1581,37.6,yes
RPE1,"essential genes, day 7 (ref. 1)",ATP5F1A,-0.6527,92,0.0482,0.0249,0.0213,22.1,yes
RPE1,"essential genes, day 7 (ref. 1)",ATP5F1B,-0.9284,108,0.0597,0.0014,0.0592,-4.7,no
RPE1,"essential genes, day 7 (ref. 1)",ATP5F1C,-0.5498,44,0.0200,0.0000,0.0200,-3.8,no
RPE1,"essential genes, day 7 (ref. 1)",ATP5MF,-1.0247,232,0.0504,0.0069,0.0455,-4.8,no
RPE1,"essential genes, day 7 (ref. 1)",ATP5PO,-0.3512,139,0.0555,0.0230,0.0278,46.5,yes
RPE1,"essential genes, day 7 (ref. 1)",ATP6V0B,-1.1698,115,0.0875,0.1078,0.0097,28.6,yes
RPE1,"essential genes, day 7 (ref. 1)",BANF1,-2.0576,33,0.1536,0.1404,0.0465,4.8,no
RPE1,"essential genes, day 7 (ref. 1)",BCLAF1,-0.6014,82,0.0872,0.0614,0.0173,21.1,yes
RPE1,"essential genes, day 7 (ref. 1)",BRK1,-0.2269,49,0.0610,0.0439,0.0229,3.6,no
RPE1,"essential genes, day 7 (ref. 1)",BTF3,-0.8107,110,0.1671,0.1933,0.0457,324.5,yes
RPE1,"essential genes, day 7 (ref. 1)",CALR,-0.1389,74,0.0458,0.0286,0.0199,103.0,yes
RPE1,"essential genes, day 7 (ref. 1)",CAP1,-0.3238,35,0.0793,0.1025,0.0305,0.9,no
RPE1,"essential genes, day 7 (ref. 1)",CAST,-0.2715,56,0.4357,0.0000,0.4345,-4.0,no
RPE1,"essential genes, day 7 (ref. 1)",CCND1,-0.8446,62,0.8602,0.9442,0.0618,7.0,no
RPE1,"essential genes, day 7 (ref. 1)",CCT2,-1.4292,56,0.0949,0.0838,0.0362,4.7,no
RPE1,"essential genes, day 7 (ref. 1)",CCT3,-2.1604,58,0.1194,0.1331,0.0170,36.9,yes
RPE1,"essential genes, day 7 (ref. 1)",CCT4,-2.1512,65,0.1075,0.0858,0.0461,23.7,yes
RPE1,"essential genes, day 7 (ref. 1)",CCT6A,-1.6401,79,0.2297,0.2555,0.0156,165.5,yes
RPE1,"essential genes, day 7 (ref. 1)",CCT7,-1.2854,61,0.0872,0.0656,0.0313,8.9,no
RPE1,"essential genes, day 7 (ref. 1)",CCT8,-1.6763,48,0.1414,0.0855,0.0634,9.7,no
RPE1,"essential genes, day 7 (ref. 1)",CDC42,-1.0502,38,0.1338,0.1100,0.0550,0.7,no
RPE1,"essential genes, day 7 (ref. 1)",CFL1,-0.4774,140,0.0484,0.0140,0.0250,264.7,yes
RPE1,"essential genes, day 7 (ref. 1)",CHCHD2,-0.3534,94,0.0736,0.0855,0.0139,127.6,yes
RPE1,"essential genes, day 7 (ref. 1)",COTL1,-0.0040,117,0.1136,0.0678,0.0319,127.1,yes
RPE1,"essential genes, day 7 (ref. 1)",COX5A,-0.4822,193,0.0692,0.0374,0.0272,65.2,yes
RPE1,"essential genes, day 7 (ref. 1)",COX5B,-0.3795,84,0.0314,0.0000,0.0315,-4.4,no
RPE1,"essential genes, day 7 (ref. 1)",COX6C,-0.3802,132,0.0442,0.0188,0.0318,-1.3,no
RPE1,"essential genes, day 7 (ref. 1)",COX7C,-0.4539,176,0.0919,0.0686,0.0277,153.4,yes
RPE1,"essential genes, day 7 (ref. 1)",CSDE1,-0.3393,57,0.0709,0.0601,0.0166,23.7,yes
RPE1,"essential genes, day 7 (ref. 1)",CYCS,-0.6938,120,0.0358,0.0104,0.0229,9.2,no
RPE1,"essential genes, day 7 (ref. 1)",DAD1,-1.8653,39,0.1616,0.0917,0.0343,40.6,yes
RPE1,"essential genes, day 7 (ref. 1)",DDX5,-0.7591,203,0.0494,0.0354,0.0214,44.3,yes
RPE1,"essential genes, day 7 (ref. 1)",DNAJA1,-0.4268,176,0.2088,0.1468,0.0748,51.2,yes
RPE1,"essential genes, day 7 (ref. 1)",DRAP1,-0.3497,148,0.0847,0.0795,0.0282,141.0,yes
RPE1,"essential genes, day 7 (ref. 1)",DUT,-1.7685,55,0.0829,0.0866,0.0395,-3.8,no
RPE1,"essential genes, day 7 (ref. 1)",DYNC1H1,-1.5949,35,0.2399,0.1451,0.0406,43.5,yes
RPE1,"essential genes, day 7 (ref. 1)",DYNLL1,-0.5453,69,0.1099,0.0877,0.0311,160.9,yes
RPE1,"essential genes, day 7 (ref. 1)",EEF1A1,-2.1357,52,0.5898,0.6354,0.1003,400.2,yes
RPE1,"essential genes, day 7 (ref. 1)",EEF1B2,-0.8181,87,0.0879,0.0829,0.0321,136.0,yes
RPE1,"essential genes, day 7 (ref. 1)",EEF1G,-1.0192,61,0.0945,0.0164,0.0415,189.6,yes
RPE1,"essential genes, day 7 (ref. 1)",EEF2,-2.4496,109,0.3424,0.4669,0.0286,523.3,yes
RPE1,"essential genes, day 7 (ref. 1)",EIF1,-1.1026,165,0.1315,0.1367,0.0232,590.9,yes
RPE1,"essential genes, day 7 (ref. 1)",EIF1AX,-1.9179,62,0.1808,0.1770,0.0231,66.3,yes
RPE1,"essential genes, day 7 (ref. 1)",EIF2S2,-1.3404,39,0.2455,0.2279,0.0470,2.1,no
RPE1,"essential genes, day 7 (ref. 1)",EIF3A,-1.6896,62,0.1494,0.1501,0.0377,80.0,yes
RPE1,"essential genes, day 7 (ref. 1)",EIF3E,-1.3178,50,0.0805,0.0471,0.0552,-1.8,no
RPE1,"essential genes, day 7 (ref. 1)",EIF3I,-1.6785,80,0.0998,0.0720,0.0453,23.8,yes
RPE1,"essential genes, day 7 (ref. 1)",EIF4A1,-1.2423,51,0.0547,0.0415,0.0321,28.4,yes
RPE1,"essential genes, day 7 (ref. 1)",EIF4B,-0.5212,397,0.0665,0.0364,0.0345,53.3,yes
RPE1,"essential genes, day 7 (ref. 1)",EIF4G1,-0.7094,77,0.1388,0.0288,0.1197,-3.4,no
RPE1,"essential genes, day 7 (ref. 1)",EIF4G2,-0.6525,177,0.1602,0.1573,0.0527,144.3,yes
RPE1,"essential genes, day 7 (ref. 1)",EIF5,-1.3876,33,0.4551,0.3731,0.1460,5.4,no
RPE1,"essential genes, day 7 (ref. 1)",EIF5A,-0.9688,65,0.0630,0.0633,0.0352,37.3,yes
RPE1,"essential genes, day 7 (ref. 1)",EIF6,-1.4456,57,0.0110,0.0000,0.0110,-4.0,no
RPE1,"essential genes, day 7 (ref. 1)",ELOB,-1.3902,134,0.0970,0.0371,0.0682,12.6,yes
RPE1,"essential genes, day 7 (ref. 1)",ENO1,-0.3581,112,0.0358,0.0359,0.0195,83.0,yes
RPE1,"essential genes, day 7 (ref. 1)",ERH,-2.0567,34,0.3679,0.3370,0.0894,36.3,yes
RPE1,"essential genes, day 7 (ref. 1)",FAU,-2.5152,60,0.2115,0.2869,0.0152,215.8,yes
RPE1,"essential genes, day 7 (ref. 1)",GAPDH,-1.2647,131,0.3285,0.3597,0.0349,1656.5,yes
RPE1,"essential genes, day 7 (ref. 1)",GLRX3,-0.2190,83,0.0409,0.0177,0.0321,-2.8,no
RPE1,"essential genes, day 7 (ref. 1)",GSPT1,-1.7101,50,0.0794,0.0331,0.0526,1.0,no
RPE1,"essential genes, day 7 (ref. 1)",GUK1,-1.2725,138,0.0577,0.0285,0.0313,36.4,yes
RPE1,"essential genes, day 7 (ref. 1)",H2AFZ,,274,0.0454,0.0457,0.0155,378.6,yes
RPE1,"essential genes, day 7 (ref. 1)",H3F3A,,137,0.1204,0.0893,0.0316,199.0,yes
RPE1,"essential genes, day 7 (ref. 1)",HMGA1,-0.5961,71,0.0707,0.0741,0.0240,135.7,yes
RPE1,"essential genes, day 7 (ref. 1)",HMGB1,-0.4844,133,0.7656,0.8298,0.1894,39.5,yes
RPE1,"essential genes, day 7 (ref. 1)",HMGN2,-0.5038,47,0.0554,0.0449,0.0157,6.7,no
RPE1,"essential genes, day 7 (ref. 1)",HNRNPA1,-0.4270,134,0.0389,0.0117,0.0305,3.0,no
RPE1,"essential genes, day 7 (ref. 1)",HNRNPC,-1.0022,51,0.0510,0.0572,0.0305,3.4,no
RPE1,"essential genes, day 7 (ref. 1)",HNRNPK,-2.3449,88,0.2361,0.1855,0.1229,60.6,yes
RPE1,"essential genes, day 7 (ref. 1)",HNRNPM,-0.9193,108,0.5804,0.6926,0.1010,4.7,no
RPE1,"essential genes, day 7 (ref. 1)",HNRNPR,-0.2971,53,0.0280,0.0000,0.0280,-4.0,no
RPE1,"essential genes, day 7 (ref. 1)",HNRNPU,-1.0727,82,0.1515,0.0414,0.1235,0.8,no
RPE1,"essential genes, day 7 (ref. 1)",HSP90B1,-0.5838,144,0.0659,0.0649,0.0230,136.8,yes
RPE1,"essential genes, day 7 (ref. 1)",HSPA5,-1.2170,75,0.1535,0.1715,0.0251,88.8,yes
RPE1,"essential genes, day 7 (ref. 1)",HSPA8,-0.8004,148,0.8029,0.0014,0.8068,-5.0,no
RPE1,"essential genes, day 7 (ref. 1)",HSPA9,-2.3055,113,0.1095,0.1239,0.0253,15.8,yes
RPE1,"essential genes, day 7 (ref. 1)",HSPD1,-1.6756,42,0.3619,0.3371,0.0519,111.5,yes
RPE1,"essential genes, day 7 (ref. 1)",HSPE1,-3.4044,102,0.0647,0.0423,0.0200,56.9,yes
RPE1,"essential genes, day 7 (ref. 1)",KPNB1,-2.0476,210,0.1266,0.1188,0.0440,159.2,yes
RPE1,"essential genes, day 7 (ref. 1)",KRT10,-0.1029,201,0.4886,0.2392,0.3379,3.4,no
RPE1,"essential genes, day 7 (ref. 1)",KRT8,-0.6015,216,0.5254,0.2110,0.3654,18.6,yes
RPE1,"essential genes, day 7 (ref. 1)",LSM3,-1.8446,54,0.1052,0.0877,0.0149,27.4,yes
RPE1,"essential genes, day 7 (ref. 1)",LSM4,-1.7772,80,0.0895,0.1492,0.0048,35.3,yes
RPE1,"essential genes, day 7 (ref. 1)",MICOS10,-0.3445,184,0.0406,0.0085,0.0304,16.1,yes
RPE1,"essential genes, day 7 (ref. 1)",MRPL20,-0.2663,109,0.0672,0.0390,0.0379,2.3,no
RPE1,"essential genes, day 7 (ref. 1)",MRPL51,-0.3588,99,0.1106,0.0807,0.0645,5.0,no
RPE1,"essential genes, day 7 (ref. 1)",MRPS34,-0.5034,70,0.0262,0.0162,0.0113,-2.2,no
RPE1,"essential genes, day 7 (ref. 1)",MT2A,-0.4842,59,0.0606,0.0506,0.0307,114.3,yes
RPE1,"essential genes, day 7 (ref. 1)",NACA,-1.2614,31,0.2385,0.2581,0.0228,281.9,yes
RPE1,"essential genes, day 7 (ref. 1)",NCL,-0.9111,94,0.6161,0.7832,0.0376,104.5,yes
RPE1,"essential genes, day 7 (ref. 1)",NDUFA11,-0.4684,120,0.0773,0.0694,0.0230,32.9,yes
RPE1,"essential genes, day 7 (ref. 1)",NDUFA4,-0.3506,115,0.0867,0.0480,0.0421,40.9,yes
RPE1,"essential genes, day 7 (ref. 1)",NDUFAB1,-0.7559,76,0.1220,0.1303,0.0354,23.1,yes
RPE1,"essential genes, day 7 (ref. 1)",NDUFB10,-0.5937,97,0.0378,0.0000,0.0377,-4.6,no
RPE1,"essential genes, day 7 (ref. 1)",NDUFB8,-0.3325,154,0.0635,0.0280,0.0368,43.3,yes
RPE1,"essential genes, day 7 (ref. 1)",NDUFS5,-0.5355,109,0.1149,0.0785,0.0474,49.7,yes
RPE1,"essential genes, day 7 (ref. 1)",NDUFV2,-0.1576,84,0.0587,0.0378,0.0341,0.1,no
RPE1,"essential genes, day 7 (ref. 1)",NEDD8,-1.6605,61,0.0772,0.1143,0.0121,102.8,yes
RPE1,"essential genes, day 7 (ref. 1)",NHP2,-0.7267,48,0.0611,0.0902,0.0051,19.4,yes
RPE1,"essential genes, day 7 (ref. 1)",NPM1,-0.7401,44,0.1214,0.1447,0.0451,215.2,yes
RPE1,"essential genes, day 7 (ref. 1)",NUDC,-0.7417,57,0.0217,0.0388,0.0073,0.5,no
RPE1,"essential genes, day 7 (ref. 1)",PABPC1,-1.0121,102,0.3931,0.3177,0.0971,135.4,yes
RPE1,"essential genes, day 7 (ref. 1)",PCBP2,-1.2091,344,0.4620,0.4889,0.0350,336.4,yes
RPE1,"essential genes, day 7 (ref. 1)",PDAP1,-0.7804,41,0.1250,0.1519,0.0005,40.4,yes
RPE1,"essential genes, day 7 (ref. 1)",PDCD5,-0.4372,140,0.0521,0.0426,0.0162,22.8,yes
RPE1,"essential genes, day 7 (ref. 1)",PFDN2,-1.6544,40,0.0095,0.0000,0.0095,-3.7,no
RPE1,"essential genes, day 7 (ref. 1)",PFDN5,-0.7776,48,0.0909,0.1134,0.0174,49.6,yes
RPE1,"essential genes, day 7 (ref. 1)",PFN1,-0.6551,128,0.0688,0.0470,0.0181,385.6,yes
RPE1,"essential genes, day 7 (ref. 1)",PGAM1,,120,0.0815,0.0461,0.0342,92.2,yes
RPE1,"essential genes, day 7 (ref. 1)",PGK1,-0.7663,112,0.0391,0.0193,0.0231,19.9,yes
RPE1,"essential genes, day 7 (ref. 1)",PHB2,-1.9385,78,0.2366,0.2164,0.0399,54.9,yes
RPE1,"essential genes, day 7 (ref. 1)",PKM,-0.7690,232,0.3420,0.4711,0.1042,422.3,yes
RPE1,"essential genes, day 7 (ref. 1)",PNN,-0.9506,88,0.1463,0.1476,0.0532,27.3,yes
RPE1,"essential genes, day 7 (ref. 1)",PPA1,-0.8995,145,0.1117,0.1264,0.0172,103.4,yes
RPE1,"essential genes, day 7 (ref. 1)",PPIA,-0.8393,119,0.0607,0.0450,0.0371,37.3,yes
RPE1,"essential genes, day 7 (ref. 1)",PRELID1,-2.5451,43,0.0336,0.0254,0.0130,2.5,no
RPE1,"essential genes, day 7 (ref. 1)",PRMT1,-1.2378,40,0.0501,0.0000,0.0501,-3.7,no
RPE1,"essential genes, day 7 (ref. 1)",PRPF40A,-1.1033,45,0.0750,0.0688,0.0254,12.0,yes
RPE1,"essential genes, day 7 (ref. 1)",PRXL2A,-0.1136,70,0.1527,0.0985,0.0451,23.2,yes
RPE1,"essential genes, day 7 (ref. 1)",PSMA2,-2.4269,33,0.4165,0.3674,0.1381,11.1,yes
RPE1,"essential genes, day 7 (ref. 1)",PSMB1,-1.7088,33,0.3194,0.2408,0.1780,1.4,no
RPE1,"essential genes, day 7 (ref. 1)",PSMB2,-1.9504,70,0.1837,0.0000,0.1837,-4.2,no
RPE1,"essential genes, day 7 (ref. 1)",PSMB3,-2.6982,49,0.2258,0.2151,0.0522,11.3,yes
RPE1,"essential genes, day 7 (ref. 1)",PSMB5,-1.7774,147,0.1533,0.0826,0.0650,79.7,yes
RPE1,"essential genes, day 7 (ref. 1)",PSMB6,-1.7533,68,0.2095,0.0887,0.1281,12.0,yes
RPE1,"essential genes, day 7 (ref. 1)",PSMC5,-1.3194,106,0.2269,0.1322,0.0699,52.5,yes
RPE1,"essential genes, day 7 (ref. 1)",PSMD8,-0.8906,56,0.5558,0.4894,0.1396,25.8,yes
RPE1,"essential genes, day 7 (ref. 1)",PTMA,-0.4201,190,0.0681,0.0653,0.0193,489.2,yes
RPE1,"essential genes, day 7 (ref. 1)",RAC1,-0.7423,43,0.2202,0.1461,0.0861,27.8,yes
RPE1,"essential genes, day 7 (ref. 1)",RAN,-3.9148,69,0.3241,0.3603,0.0692,205.0,yes
RPE1,"essential genes, day 7 (ref. 1)",RBX1,-1.4245,79,0.1028,0.0803,0.0532,39.9,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL10,-0.8719,78,0.1535,0.1932,0.0257,1026.7,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL10A,-2.1166,95,0.1618,0.1903,0.0243,654.7,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL11,-2.3466,75,0.2635,0.3067,0.0163,1224.1,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL12,-2.6156,81,0.2438,0.1609,0.0418,673.8,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL13,-2.2392,54,0.2487,0.2963,0.0233,1118.2,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL13A,-1.8969,53,0.5565,0.6792,0.0361,241.3,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL14,-1.9558,43,0.1135,0.0465,0.0279,193.1,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL15,,36,0.1665,0.1261,0.0357,320.8,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL17,-3.0960,60,0.1233,0.0500,0.0208,497.6,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL18,-1.6547,61,0.1896,0.0873,0.0380,453.6,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL18A,-2.4636,41,0.2661,0.2439,0.0381,456.2,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL21,-2.7395,32,0.3229,0.2694,0.0507,273.2,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL23,-2.6629,110,0.1291,0.1164,0.0399,261.4,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL23A,-2.0239,50,0.2237,0.2201,0.0317,344.3,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL24,-2.0254,65,0.1564,0.2885,0.0156,469.6,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL26,-1.9366,55,0.1777,0.2020,0.0300,443.8,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL27A,-2.0077,47,0.3078,0.3300,0.0439,171.9,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL28,-0.7819,38,0.1685,0.2764,0.0449,253.7,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL29,,34,0.0483,0.0377,0.0333,36.2,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL3,-2.5259,30,0.3849,0.3349,0.0550,274.6,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL30,-1.7290,41,0.1108,0.1249,0.0279,89.1,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL31,-2.5458,44,0.3039,0.2031,0.0507,113.6,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL32,-2.2790,75,0.2722,0.2530,0.0301,791.8,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL34,,37,0.3316,0.3594,0.0318,186.5,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL35,-1.4989,68,0.0861,0.0454,0.0338,209.1,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL35A,-1.5273,112,0.2329,0.1968,0.0304,618.6,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL36,-2.0616,80,0.1162,0.0962,0.0253,239.2,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL36A,-1.4714,51,0.0730,0.0802,0.0271,73.5,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL36AL,-0.6612,55,0.0327,0.0190,0.0179,14.4,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL37,-1.5809,42,0.2772,0.3054,0.0612,153.4,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL37A,-2.1026,75,0.1647,0.1884,0.0367,378.3,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL39,-0.6484,45,0.1460,0.1145,0.0205,242.5,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL4,-2.2598,75,0.2769,0.3401,0.0206,420.8,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL41,-0.2654,185,0.0536,0.0486,0.0256,714.2,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL5,-2.5300,58,0.0844,0.0868,0.0267,184.7,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL6,-2.3042,76,0.1499,0.1579,0.0303,461.5,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL7,-1.5582,122,0.0770,0.0895,0.0227,526.4,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL8,-2.4229,69,0.0887,0.1021,0.0275,391.3,yes
RPE1,"essential genes, day 7 (ref. 1)",RPL9,-2.2568,50,0.2647,0.3400,0.0225,408.5,yes
RPE1,"essential genes, day 7 (ref. 1)",RPLP0,-1.5230,114,0.1760,0.2193,0.0196,1752.5,yes
RPE1,"essential genes, day 7 (ref. 1)",RPLP2,-1.2411,62,0.1284,0.1087,0.0416,162.0,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS10,-1.2979,30,0.3987,0.2287,0.2492,3.8,no
RPE1,"essential genes, day 7 (ref. 1)",RPS12,-2.1803,31,0.2382,0.2578,0.0274,543.2,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS13,-1.6195,132,0.1169,0.1112,0.0307,603.7,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS14,-2.1457,68,0.4628,0.4837,0.0377,655.3,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS15,-2.1906,57,0.3537,0.3861,0.0264,671.8,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS18,-2.3252,41,0.3399,0.3171,0.0341,575.5,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS19,-2.7841,57,0.1649,0.1573,0.0257,423.7,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS2,-1.6256,52,0.1428,0.1932,0.0285,838.2,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS24,-1.7060,38,0.2487,0.2378,0.0454,401.2,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS26,,31,0.0394,0.0000,0.0388,-3.4,no
RPE1,"essential genes, day 7 (ref. 1)",RPS27,,56,0.0390,0.0180,0.0281,45.0,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS27A,-1.8949,69,0.1495,0.1165,0.0287,646.4,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS29,-2.8359,135,0.8238,0.7966,0.0263,404.2,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS3,-2.4618,50,0.2617,0.2601,0.0219,694.5,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS3A,-2.7884,40,0.2297,0.2500,0.0316,403.6,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS6,-2.1392,51,0.0873,0.0785,0.0268,238.1,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS7,-2.0930,38,0.1346,0.1053,0.0292,251.6,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS8,-2.9151,34,0.1427,0.1470,0.0218,221.5,yes
RPE1,"essential genes, day 7 (ref. 1)",RPS9,-1.7677,35,0.3143,0.3174,0.0217,413.4,yes
RPE1,"essential genes, day 7 (ref. 1)",RTRAF,-0.3806,197,0.0625,0.0354,0.0293,19.2,yes
RPE1,"essential genes, day 7 (ref. 1)",SEC61B,-0.4127,54,0.0705,0.0328,0.0488,5.0,no
RPE1,"essential genes, day 7 (ref. 1)",SEM1,-1.0399,97,0.0836,0.0618,0.0304,42.2,yes
RPE1,"essential genes, day 7 (ref. 1)",SERBP1,-0.5294,102,0.0934,0.0748,0.0201,132.3,yes
RPE1,"essential genes, day 7 (ref. 1)",SERF2,-0.2432,33,0.0293,0.0000,0.0294,-3.5,no
RPE1,"essential genes, day 7 (ref. 1)",SET,-0.1080,43,0.2236,0.0655,0.1854,-0.8,no
RPE1,"essential genes, day 7 (ref. 1)",SFPQ,-1.5808,118,0.2736,0.1174,0.1806,8.8,no
RPE1,"essential genes, day 7 (ref. 1)",SLC25A3,-0.6760,45,0.0448,0.0446,0.0178,30.3,yes
RPE1,"essential genes, day 7 (ref. 1)",SMC3,-1.2699,30,0.2655,0.2981,0.0092,24.7,yes
RPE1,"essential genes, day 7 (ref. 1)",SMC4,-1.5490,83,0.3049,0.2992,0.0999,24.1,yes
RPE1,"essential genes, day 7 (ref. 1)",SNRPB,-1.7551,55,0.3000,0.2692,0.0953,27.4,yes
RPE1,"essential genes, day 7 (ref. 1)",SNRPD1,-2.6331,56,0.2469,0.1517,0.1161,3.7,no
RPE1,"essential genes, day 7 (ref. 1)",SNRPD2,-2.1410,33,0.3633,0.1205,0.2593,1.8,no
RPE1,"essential genes, day 7 (ref. 1)",SNRPE,-1.9382,49,0.2650,0.2394,0.0280,31.2,yes
RPE1,"essential genes, day 7 (ref. 1)",SNRPG,-2.0983,67,0.0968,0.0745,0.0332,23.6,yes
RPE1,"essential genes, day 7 (ref. 1)",SRP14,-0.8829,93,0.0895,0.0648,0.0298,94.5,yes
RPE1,"essential genes, day 7 (ref. 1)",SRP9,-1.0971,143,0.0664,0.0241,0.0445,9.5,no
RPE1,"essential genes, day 7 (ref. 1)",SRRM2,-0.5124,79,0.2597,0.2038,0.1221,18.8,yes
RPE1,"essential genes, day 7 (ref. 1)",SRSF2,-2.2187,40,0.3013,0.2028,0.0856,29.3,yes
RPE1,"essential genes, day 7 (ref. 1)",SRSF3,-2.5719,47,0.3337,0.3865,0.1144,16.0,yes
RPE1,"essential genes, day 7 (ref. 1)",SRSF7,-2.0840,151,0.0607,0.0527,0.0153,57.4,yes
RPE1,"essential genes, day 7 (ref. 1)",SSBP1,-0.3392,53,0.1349,0.1461,0.0277,20.4,yes
RPE1,"essential genes, day 7 (ref. 1)",STRAP,-0.7509,69,0.0556,0.0329,0.0179,31.4,yes
RPE1,"essential genes, day 7 (ref. 1)",SUMO2,,38,0.1994,0.1937,0.0498,24.2,yes
RPE1,"essential genes, day 7 (ref. 1)",TBCA,-0.8934,161,0.0403,0.0141,0.0311,-1.8,no
RPE1,"essential genes, day 7 (ref. 1)",TCP1,-1.8350,30,0.6962,0.7468,0.1394,1.5,no
RPE1,"essential genes, day 7 (ref. 1)",TIMM13,-0.8140,123,0.0873,0.0607,0.0190,57.8,yes
RPE1,"essential genes, day 7 (ref. 1)",TKT,-0.2951,257,0.2860,0.3434,0.0373,282.1,yes
RPE1,"essential genes, day 7 (ref. 1)",TLN1,-0.3433,37,0.1932,0.1743,0.0411,23.7,yes
RPE1,"essential genes, day 7 (ref. 1)",TMSB10,-0.4466,81,0.0465,0.0370,0.0255,146.9,yes
RPE1,"essential genes, day 7 (ref. 1)",TOMM20,-0.6497,67,0.0491,0.0647,0.0000,21.2,yes
RPE1,"essential genes, day 7 (ref. 1)",TPI1,-0.8016,67,0.1429,0.2122,0.0265,211.5,yes
RPE1,"essential genes, day 7 (ref. 1)",TPR,-1.0804,131,0.0523,0.0260,0.0407,-3.7,no
RPE1,"essential genes, day 7 (ref. 1)",TPT1,-0.9979,583,0.1020,0.0710,0.0324,2770.2,yes
RPE1,"essential genes, day 7 (ref. 1)",TRMT112,-1.7936,68,0.1421,0.1039,0.0407,23.4,yes
RPE1,"essential genes, day 7 (ref. 1)",TUBA1B,-1.3435,207,0.0880,0.0690,0.0226,700.1,yes
RPE1,"essential genes, day 7 (ref. 1)",TUBA1C,-0.8061,78,0.0255,0.0155,0.0166,4.3,no
RPE1,"essential genes, day 7 (ref. 1)",TUBB,-1.7177,277,0.1271,0.1296,0.0484,420.5,yes
RPE1,"essential genes, day 7 (ref. 1)",TXN,-1.0653,82,0.0778,0.0830,0.0304,107.0,yes
RPE1,"essential genes, day 7 (ref. 1)",TXNL4A,-2.2888,33,0.3801,0.3309,0.0000,43.1,yes
RPE1,"essential genes, day 7 (ref. 1)",UBA52,-1.5301,156,0.4517,0.6462,0.0520,328.3,yes
RPE1,"essential genes, day 7 (ref. 1)",UBE2L3,-1.0855,129,0.0703,0.0360,0.0473,1.9,no
RPE1,"essential genes, day 7 (ref. 1)",UBE2M,-1.2085,279,0.1860,0.0919,0.1215,25.6,yes
RPE1,"essential genes, day 7 (ref. 1)",UBL5,-2.6610,126,0.0902,0.0465,0.0422,35.7,yes
RPE1,"essential genes, day 7 (ref. 1)",UQCRB,-0.3711,119,0.1991,0.1897,0.0316,228.2,yes
RPE1,"essential genes, day 7 (ref. 1)",UQCRH,,51,0.1415,0.1063,0.0194,104.3,yes
RPE1,"essential genes, day 7 (ref. 1)",UQCRQ,-0.4123,66,0.0893,0.0528,0.0324,24.4,yes
RPE1,"essential genes, day 7 (ref. 1)",VCP,-2.5326,30,0.6120,0.4508,0.0416,33.6,yes
RPE1,"essential genes, day 7 (ref. 1)",XRCC5,-1.2226,56,0.0450,0.0303,0.0334,-1.6,no
RPE1,"essential genes, day 7 (ref. 1)",XRCC6,-1.7493,74,0.0870,0.0652,0.0357,19.7,yes
RPE1,"essential genes, day 7 (ref. 1)",YBX3,-0.1746,69,0.2378,0.1547,0.0800,22.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",ABCE1,-2.1554,59,0.3442,0.3715,0.0000,34.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",ACTB,-0.5687,138,0.1541,0.2103,0.0138,1029.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",ACTR3,-0.5539,48,0.2686,0.1728,0.1005,28.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",ALYREF,-1.3195,69,0.8126,0.8159,0.2075,3.2,no
Jurkat,"essential genes, day 7 (ref. 2)",ANKRD11,-0.2102,250,0.1167,0.0892,0.0402,96.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",AP2M1,-0.6664,146,0.8988,0.8474,0.0000,38.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",ARPC2,-0.5149,140,0.4653,0.5053,0.0255,195.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",ARPC3,-0.8786,128,0.4581,0.5902,0.0147,174.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",ATP5F1A,-0.6527,72,0.1032,0.0817,0.0105,63.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",ATP5F1B,-0.9284,64,0.0453,0.0318,0.0180,18.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",ATP5MD,,41,0.2019,0.1371,0.0012,46.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",ATP5MF,-1.0247,239,0.0824,0.0619,0.0342,34.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",ATP5PO,-0.3512,77,0.0194,0.0269,0.0069,0.8,no
Jurkat,"essential genes, day 7 (ref. 2)",ATP6V0B,-1.1698,44,0.3878,0.4229,0.0113,39.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",ATP6V1F,-1.1406,30,0.0490,0.0503,0.0133,9.2,no
Jurkat,"essential genes, day 7 (ref. 2)",ATP6V1G1,-0.9643,75,0.0894,0.0697,0.0376,12.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",AURKAIP1,-0.4233,103,0.3268,0.2068,0.0261,150.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",BANF1,-2.0576,34,0.1319,0.1071,0.0203,29.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",BCLAF1,-0.6014,57,0.0290,0.0383,0.0091,0.0,no
Jurkat,"essential genes, day 7 (ref. 2)",BPTF,-0.7072,62,0.4499,0.4074,0.0289,49.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",BRK1,-0.2269,68,0.0815,0.0407,0.0411,3.0,no
Jurkat,"essential genes, day 7 (ref. 2)",BTF3,-0.8107,255,0.1342,0.0974,0.0156,998.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",C19orf53,-0.5971,97,0.2292,0.1194,0.0252,139.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",C9orf16,,145,0.0598,0.0516,0.0127,52.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",C9orf78,-0.3318,102,0.0780,0.0612,0.0333,14.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",CALR,-0.1389,81,0.1877,0.1746,0.0094,323.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",CAPZB,-1.0326,90,0.0795,0.0564,0.0225,25.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",CCNB1,-0.7684,87,0.0606,0.0645,0.0257,3.9,no
Jurkat,"essential genes, day 7 (ref. 2)",CCT3,-2.1604,30,0.5136,0.5956,0.0498,33.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",CCT4,-2.1512,60,0.3192,0.2438,0.0648,72.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",CCT6A,-1.6401,37,0.6313,0.5267,0.0005,106.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",CCT7,-1.2854,44,0.3586,0.3260,0.0179,110.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",CCT8,-1.6763,48,0.4521,0.4259,0.0512,80.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",CDC123,-1.8852,46,0.2102,0.0958,0.0440,25.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",CDK6,-0.5046,180,1.0061,0.9900,0.0000,-1.2,no
Jurkat,"essential genes, day 7 (ref. 2)",CHCHD2,-0.3534,117,0.2302,0.2669,0.0777,181.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",CHD4,-1.0758,101,0.3067,0.2262,0.0669,40.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",COPE,-1.1354,65,0.0454,0.0000,0.0453,-4.2,no
Jurkat,"essential genes, day 7 (ref. 2)",COX5A,-0.4822,150,0.0371,0.0356,0.0078,112.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",COX5B,-0.3795,56,0.0613,0.0376,0.0289,11.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",COX6C,-0.3802,92,0.0546,0.0256,0.0350,16.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",COX7B,-0.5946,48,0.0489,0.0466,0.0000,27.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",COX7C,-0.4539,108,0.0530,0.0317,0.0152,93.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",CSDE1,-0.3393,67,0.1089,0.1077,0.0106,120.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",CSNK1A1,-0.8806,103,0.0943,0.0854,0.0106,37.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",CSNK2B,-0.8552,149,0.2056,0.1320,0.0549,61.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",CYCS,-0.6938,82,0.1614,0.1239,0.0266,75.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",DAD1,-1.8653,75,0.0628,0.0447,0.0047,21.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",DDX17,-0.2235,121,0.0899,0.0644,0.0192,56.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",DDX24,-0.9255,45,0.1222,0.1366,0.0244,9.3,no
Jurkat,"essential genes, day 7 (ref. 2)",DDX46,-1.0108,250,0.6799,0.6224,0.0402,116.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",DDX5,-0.7591,162,0.1069,0.1160,0.0149,271.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",DHX9,-1.1638,68,0.1503,0.1198,0.0351,28.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",DNAJA1,-0.4268,159,0.1960,0.1935,0.0119,259.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",DNMT1,-0.7351,177,0.1398,0.1006,0.0177,97.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",DRAP1,-0.3497,141,0.1398,0.1090,0.0103,103.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",DUT,-1.7685,33,0.0824,0.0669,0.0158,30.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",DYNLL1,-0.5453,60,0.1630,0.1185,0.0323,167.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",EBNA1BP2,-0.9574,49,0.3470,0.2981,0.0000,72.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",EEF1A1,-2.1357,42,0.9330,0.9286,0.0000,99.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",EEF1B2,-0.8181,91,0.1355,0.1456,0.0160,431.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",EEF1G,-1.0192,60,0.0329,0.0326,0.0139,41.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",EEF2,-2.4496,183,0.5799,0.5573,0.0146,535.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",EIF1,-1.1026,116,0.1347,0.1417,0.0068,543.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",EIF2S2,-1.3404,57,0.6619,0.5109,0.1898,16.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",EIF3A,-1.6896,56,0.1955,0.1959,0.0080,78.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",EIF3E,-1.3178,53,0.5060,0.4193,0.0322,81.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",EIF3H,-0.9234,51,0.0574,0.0817,0.0037,40.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",EIF3I,-1.6785,73,0.2653,0.1954,0.0032,94.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",EIF3M,-1.1128,101,0.1575,0.1117,0.0198,138.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",EIF4A1,-1.2423,78,0.3091,0.3958,0.0419,240.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",EIF4B,-0.5212,461,0.1038,0.0594,0.0219,281.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",EIF4G2,-0.6525,129,0.1454,0.1575,0.0457,80.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",EIF5,-1.3876,71,0.7242,0.6334,0.0542,21.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",EIF5A,-0.9688,37,0.4020,0.5483,0.0149,125.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",ELOB,-1.3902,195,0.0580,0.0165,0.0431,16.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",ENO1,-0.3581,70,0.1100,0.1420,0.0060,208.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",ENY2,-0.6305,102,0.0921,0.0773,0.0091,58.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",EPRS,,70,0.1991,0.1119,0.0585,14.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",FAM133B,-0.8049,52,0.0601,0.0557,0.0290,0.3,no
Jurkat,"essential genes, day 7 (ref. 2)",FAU,-2.5152,134,0.2397,0.1681,0.0130,864.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",FBL,-1.1072,50,0.1940,0.1044,0.0706,8.4,no
Jurkat,"essential genes, day 7 (ref. 2)",FDPS,-0.5551,72,0.0654,0.0801,0.0041,49.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",GAPDH,-1.2647,83,0.5707,0.5376,0.0325,1126.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",GSPT1,-1.7101,173,0.1748,0.0719,0.0209,169.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",GTF3A,-1.0923,57,0.0819,0.1073,0.0000,86.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",GUK1,-1.2725,94,0.1350,0.1106,0.0134,243.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",H2AFZ,,227,0.0746,0.0662,0.0107,835.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",H3F3A,,133,0.1335,0.1871,0.0249,575.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",HMGA1,-0.5961,62,0.0403,0.0504,0.0112,15.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",HMGB1,-0.4844,130,0.9274,0.8383,0.4113,16.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",HMGN2,-0.5038,55,0.1187,0.0920,0.0104,89.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",HNRNPA1,-0.4270,108,0.0906,0.0743,0.0227,212.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",HNRNPDL,-0.0056,58,0.1880,0.1491,0.0238,65.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",HNRNPH1,-1.1342,69,0.3060,0.3057,0.0583,51.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",HNRNPK,-2.3449,40,0.4511,0.3242,0.2238,14.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",HNRNPM,-0.9193,155,0.6311,0.5710,0.0630,192.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",HNRNPR,-0.2971,68,0.0599,0.0894,0.0101,52.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",HNRNPU,-1.0727,40,0.1770,0.1671,0.0280,64.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",HSP90B1,-0.5838,166,0.0622,0.0911,0.0051,62.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",HSPA8,-0.8004,155,0.8973,0.1224,0.7994,-5.0,no
Jurkat,"essential genes, day 7 (ref. 2)",HSPA9,-2.3055,64,0.3494,0.2906,0.0259,61.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",HSPD1,-1.6756,90,0.0756,0.1242,0.0090,277.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",HSPE1,-3.4044,159,0.0848,0.0673,0.0166,263.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",HTATSF1,-0.6386,88,0.1237,0.1132,0.0221,21.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",ILF2,-1.0389,91,0.1514,0.1658,0.0104,86.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",ILF3,-0.9405,91,0.2171,0.2229,0.0395,65.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",KPNB1,-2.0476,99,0.8015,0.7226,0.1749,21.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",LSM3,-1.8446,129,0.0948,0.0974,0.0069,105.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",LSM4,-1.7772,44,0.2153,0.2292,0.0300,46.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",LSM5,-1.5026,126,0.4838,0.4231,0.1622,34.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",LSM7,-1.8058,91,0.2741,0.2410,0.0488,78.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",MAGOH,-0.9174,155,0.1315,0.1272,0.0174,70.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",MCM3,-0.9834,323,0.0916,0.1068,0.0064,222.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",MCM7,-1.8980,137,0.2687,0.2213,0.0677,66.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",MICOS10,-0.3445,150,0.0534,0.0513,0.0161,43.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",MRPL11,-0.2666,36,0.0999,0.0701,0.0297,19.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",MRPL20,-0.2663,69,0.1274,0.0885,0.0191,53.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",MRPL3,-0.3828,147,0.0721,0.0524,0.0169,29.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",MRPL51,-0.3588,42,0.1210,0.1582,0.0208,53.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",MRPS24,-0.3662,51,0.0407,0.0498,0.0126,-0.9,no
Jurkat,"essential genes, day 7 (ref. 2)",NAA38,-0.3074,52,1.0422,0.9433,1.7896,-3.8,no
Jurkat,"essential genes, day 7 (ref. 2)",NACA,-1.2614,75,0.1810,0.1407,0.0112,402.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",NAE1,-0.5978,45,0.0705,0.0360,0.0353,4.1,no
Jurkat,"essential genes, day 7 (ref. 2)",NASP,-0.5071,117,0.1020,0.0905,0.0150,151.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",NCL,-0.9111,189,0.4575,0.4034,0.0051,1126.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",NDUFA11,-0.4684,83,0.1505,0.1198,0.0146,86.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",NDUFA4,-0.3506,82,0.1332,0.0917,0.0360,114.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",NDUFAB1,-0.7559,193,0.1099,0.0903,0.0218,218.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",NDUFAF3,-0.3586,78,0.0405,0.0000,0.0406,-4.4,no
Jurkat,"essential genes, day 7 (ref. 2)",NDUFB10,-0.5937,49,0.1700,0.1471,0.0000,89.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",NDUFB4,-0.5034,133,0.0718,0.0490,0.0272,19.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",NDUFB7,-0.4702,61,0.0669,0.0422,0.0097,35.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",NDUFB8,-0.3325,89,0.1164,0.0960,0.0174,48.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",NDUFS5,-0.5355,79,0.3994,0.3417,0.0375,151.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",NDUFV2,-0.1576,59,0.0560,0.0648,0.0118,30.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",NEDD8,-1.6605,48,0.0446,0.0519,0.0191,3.1,no
Jurkat,"essential genes, day 7 (ref. 2)",NHP2,-0.7267,134,0.0942,0.1076,0.0017,106.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",NOL7,-0.8692,101,0.2142,0.1289,0.0505,78.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",NOP10,-0.9389,48,0.0464,0.0314,0.0270,-2.1,no
Jurkat,"essential genes, day 7 (ref. 2)",NOP56,-1.3481,59,0.8573,0.4279,0.7615,-4.0,no
Jurkat,"essential genes, day 7 (ref. 2)",NPM1,-0.7401,150,0.1602,0.1465,0.0077,1317.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",NUDC,-0.7417,206,0.0836,0.0684,0.0108,301.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",PABPC1,-1.0121,78,0.6367,0.5739,0.0901,65.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",PCBP1,-1.4024,206,0.1018,0.0915,0.0235,58.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",PCBP2,-1.2091,327,0.5318,0.4877,0.0445,363.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",PCM1,-0.1953,38,0.1835,0.1547,0.0369,2.9,no
Jurkat,"essential genes, day 7 (ref. 2)",PCNA,-2.7498,33,0.4095,0.5000,0.0503,16.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",PDCD5,-0.4372,185,0.0631,0.0546,0.0072,72.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",PFDN2,-1.6544,55,0.0701,0.0314,0.0441,-3.0,no
Jurkat,"essential genes, day 7 (ref. 2)",PFDN5,-0.7776,50,0.1873,0.1750,0.0120,115.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",PFN1,-0.6551,133,0.1027,0.0980,0.0059,744.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",PGAM1,,157,0.0499,0.0230,0.0217,43.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",PGK1,-0.7663,101,0.0272,0.0101,0.0087,65.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",PHB,,55,0.1389,0.0741,0.0133,52.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",PKM,-0.7690,206,0.7423,0.7750,0.0391,66.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",PNISR,-0.4521,155,0.5155,0.5274,0.0538,74.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",PNN,-0.9506,94,0.2531,0.2688,0.0335,146.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",POLD2,-1.1393,89,0.2517,0.2566,0.0188,96.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",PPA1,-0.8995,134,0.0750,0.0655,0.0082,130.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",PPIA,-0.8393,140,0.0300,0.0289,0.0086,218.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",PPP1CA,-0.6026,146,0.7764,0.7089,0.0185,124.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",PRELID1,-2.5451,62,0.3463,0.2493,0.0531,43.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",PRMT1,-1.2378,53,0.0937,0.0553,0.0420,16.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",PRPF40A,-1.1033,49,0.3929,0.3569,0.0260,32.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",PSMA3,-2.6267,36,0.8041,0.7527,0.1955,0.7,no
Jurkat,"essential genes, day 7 (ref. 2)",PSMA4,-1.5463,47,0.5992,0.5938,0.1276,36.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",PSMB2,-1.9504,40,0.6004,0.5150,0.0491,64.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",PSMB3,-2.6982,52,0.8600,0.7891,0.2307,4.0,no
Jurkat,"essential genes, day 7 (ref. 2)",PSMB5,-1.7774,1243,0.1066,0.0813,0.0099,959.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",PSMB6,-1.7533,117,0.3224,0.1817,0.1484,58.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",PSMC5,-1.3194,77,0.7023,0.6686,0.2192,6.2,no
Jurkat,"essential genes, day 7 (ref. 2)",PSMD8,-0.8906,49,0.6647,0.4256,0.4783,-3.2,no
Jurkat,"essential genes, day 7 (ref. 2)",PSME1,-0.0988,65,0.1131,0.0987,0.0172,46.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",PSME2,-0.1290,110,0.0959,0.0763,0.0163,76.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",PTMA,-0.4201,199,0.1081,0.1052,0.0363,1154.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",RAC1,-0.7423,109,0.2822,0.2209,0.0162,137.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",RACK1,-1.8664,33,0.1367,0.0909,0.0139,202.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",RAN,-3.9148,53,0.6348,0.6566,0.3059,30.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",RBBP4,-1.1654,39,0.1901,0.1457,0.0461,20.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",RBM25,-1.4717,60,0.4876,0.3495,0.1170,16.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",RBX1,-1.4245,88,0.2068,0.2117,0.0268,84.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",RNASEH2C,-0.1020,287,0.1407,0.0898,0.0606,51.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL10,-0.8719,59,0.2560,0.3036,0.0111,714.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL10A,-2.1166,113,0.4054,0.2573,0.0072,836.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL11,-2.3466,46,0.4943,0.4131,0.0028,590.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL12,-2.6156,75,0.6292,0.6149,0.0062,255.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL13,-2.2392,72,0.4220,0.4861,0.0058,1395.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL13A,-1.8969,85,0.6976,0.8434,0.0216,186.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL14,-1.9558,37,0.4339,0.4057,0.0040,361.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL17,-3.0960,51,0.2542,0.2748,0.0102,462.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL18,-1.6547,63,0.4493,0.4127,0.0057,998.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL18A,-2.4636,61,0.5460,0.5522,0.0678,402.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL21,-2.7395,64,0.3336,0.4819,0.0108,595.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL23,-2.6629,88,0.2600,0.2871,0.0137,474.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL23A,-2.0239,60,0.3103,0.2506,0.0066,613.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL24,-2.0254,52,0.5003,0.4051,0.0214,378.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL26,-1.9366,151,0.2046,0.1990,0.0097,1191.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL27A,-2.0077,39,0.4295,0.3548,0.0324,177.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL28,-0.7819,108,0.1360,0.1483,0.0126,686.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL29,,82,0.0612,0.0493,0.0071,390.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL3,-2.5259,60,0.3448,0.3227,0.0369,391.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL30,-1.7290,43,0.3372,0.3953,0.0072,434.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL31,-2.5458,37,0.3782,0.2980,0.0224,77.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL32,-2.2790,127,0.4629,0.4324,0.0206,1391.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL34,,51,0.3175,0.3338,0.0105,277.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL35,-1.4989,85,0.4198,0.3778,0.0472,371.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL35A,-1.5273,139,0.4792,0.4168,0.0119,722.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL36,-2.0616,111,0.3018,0.3425,0.0284,483.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL36A,-1.4714,244,0.0713,0.0659,0.0096,397.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL36AL,-0.6612,51,0.0742,0.0648,0.0082,65.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL37,-1.5809,44,0.3308,0.3655,0.0283,191.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL37A,-2.1026,68,0.2071,0.1957,0.0165,411.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL38,-1.6787,35,0.3153,0.3392,0.0121,118.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL39,-0.6484,170,0.1648,0.1300,0.0093,935.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL4,-2.2598,63,0.4620,0.4297,0.0171,466.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL41,-0.2654,230,0.0373,0.0347,0.0100,738.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL5,-2.5300,60,0.2361,0.2167,0.0141,641.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL6,-2.3042,90,0.4004,0.4061,0.0291,864.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL7,-1.5582,146,0.3329,0.3501,0.0363,1071.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL8,-2.4229,75,0.2499,0.2555,0.0200,669.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPL9,-2.2568,50,0.3801,0.4806,0.0229,250.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPLP0,-1.5230,77,0.4828,0.4418,0.0134,756.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPLP2,-1.2411,81,0.2543,0.2984,0.0150,510.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS10,-1.2979,91,0.4153,0.4219,0.0713,35.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS11,-2.5305,67,0.3710,0.2204,0.0131,291.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS12,-2.1803,70,0.2714,0.2875,0.0231,475.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS13,-1.6195,290,0.1453,0.1312,0.0151,1865.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS14,-2.1457,115,0.2845,0.3143,0.0212,1126.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS15,-2.1906,123,0.3803,0.3394,0.0353,1348.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS15A,-2.3792,74,0.1947,0.2029,0.0101,576.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS17,-1.5372,67,0.3161,0.3349,0.0197,226.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS18,-2.3252,106,0.1708,0.1539,0.0104,964.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS19,-2.7841,140,0.1327,0.1429,0.0073,1105.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS2,-1.6256,126,0.3235,0.3015,0.0084,2286.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS20,-2.6815,106,0.2953,0.2430,0.0098,406.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS21,-1.6218,68,0.3687,0.3398,0.0285,242.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS23,-2.3207,69,0.2355,0.1884,0.0087,846.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS24,-1.7060,87,0.2654,0.2691,0.0076,702.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS25,-1.2936,72,0.1036,0.1032,0.0217,312.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS26,,55,0.2374,0.1483,0.0150,218.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS27,,64,0.1149,0.0974,0.0220,192.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS27A,-1.8949,190,0.1941,0.1473,0.0145,1700.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS28,-1.8671,68,0.2872,0.2588,0.0247,290.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS29,-2.8359,171,0.6145,0.5455,0.0139,578.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS3,-2.4618,101,0.4060,0.3246,0.0250,1286.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS3A,-2.7884,120,0.2579,0.2992,0.0170,1205.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS4X,-2.4300,89,0.0725,0.0787,0.0078,491.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS5,-1.7742,44,0.3477,0.2730,0.0125,438.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS6,-2.1392,137,0.2106,0.1533,0.0074,1839.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS7,-2.0930,82,0.2694,0.1952,0.0128,1327.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS8,-2.9151,130,0.3481,0.3092,0.0100,1453.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPS9,-1.7677,121,0.2147,0.1699,0.0114,1015.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",RPSA,,76,0.2615,0.1972,0.0116,600.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",RSL1D1,-1.3971,274,0.4780,0.5362,0.0040,215.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",RTRAF,-0.3806,183,0.0220,0.0177,0.0048,61.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",SAP18,-1.0662,62,0.1877,0.1690,0.0498,49.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",SEC61B,-0.4127,53,0.1242,0.0896,0.0204,32.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",SEC61G,-1.2161,110,0.1498,0.0879,0.0465,18.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",SEM1,-1.0399,115,0.0993,0.0742,0.0514,36.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",SERBP1,-0.5294,95,0.0578,0.0497,0.0192,92.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",SERF2,-0.2432,50,0.0853,0.0860,0.0143,91.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",SET,-0.1080,60,0.0851,0.0776,0.0387,76.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",SF3B1,-1.4828,49,0.6265,0.6210,0.1041,5.8,no
Jurkat,"essential genes, day 7 (ref. 2)",SF3B2,-1.3390,35,0.6145,0.6229,0.0000,11.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",SFPQ,-1.5808,48,0.9969,0.8172,0.0067,16.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",SLC25A3,-0.6760,63,0.0902,0.0965,0.0025,91.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",SMARCE1,-0.7800,73,0.0466,0.0204,0.0372,-3.4,no
Jurkat,"essential genes, day 7 (ref. 2)",SMC2,-1.3073,74,0.2212,0.4657,0.0118,260.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",SMC4,-1.5490,91,0.3619,0.5964,0.0083,200.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",SNRPA1,-2.8323,30,0.6618,0.5841,0.0000,19.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",SNRPB,-1.7551,42,0.6650,0.5469,0.1562,32.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",SNRPC,-0.7959,35,0.3194,0.2049,0.1354,5.1,no
Jurkat,"essential genes, day 7 (ref. 2)",SNRPD1,-2.6331,37,0.6922,0.6812,0.0639,13.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",SNRPD2,-2.1410,45,0.5176,0.3732,0.1515,33.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",SNRPE,-1.9382,45,0.6350,0.6052,0.0000,59.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",SNRPF,-2.8834,50,0.6014,0.5771,0.0451,37.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",SNRPG,-2.0983,35,1.0248,0.8448,0.0462,3.5,no
Jurkat,"essential genes, day 7 (ref. 2)",SOD1,-1.3816,54,0.0808,0.1137,0.0191,63.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",SON,-1.0620,115,0.9406,0.2147,0.9404,-4.7,no
Jurkat,"essential genes, day 7 (ref. 2)",SPCS2,-0.6911,57,0.0264,0.0000,0.0264,-4.0,no
Jurkat,"essential genes, day 7 (ref. 2)",SRP14,-0.8829,133,0.0652,0.0541,0.0105,233.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",SRP72,-1.0552,439,0.0796,0.0572,0.0231,138.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",SRP9,-1.0971,167,0.0589,0.0407,0.0169,123.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",SRRM1,-0.7339,89,0.3002,0.2813,0.0297,63.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",SRRM2,-0.5124,67,0.2440,0.1583,0.0965,63.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",SRSF10,-0.6763,68,0.0455,0.0222,0.0352,-3.5,no
Jurkat,"essential genes, day 7 (ref. 2)",SRSF11,-1.0138,264,0.6883,0.5280,0.3298,33.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",SRSF2,-2.2187,38,0.7645,0.6075,0.2983,5.8,no
Jurkat,"essential genes, day 7 (ref. 2)",SRSF3,-2.5719,49,0.7648,0.2188,0.6964,-3.7,no
Jurkat,"essential genes, day 7 (ref. 2)",SSBP1,-0.3392,41,0.0883,0.0635,0.0518,3.8,no
Jurkat,"essential genes, day 7 (ref. 2)",SUMO2,,80,0.2491,0.2521,0.0524,121.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",SUPT16H,-1.9738,68,0.3594,0.3273,0.0000,70.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",TBCA,-0.8934,133,0.0680,0.0359,0.0177,91.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",THRAP3,-0.3263,74,0.0649,0.0585,0.0000,63.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",TIMM13,-0.8140,51,0.2077,0.1807,0.0112,30.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",TKT,-0.2951,184,0.3759,0.4079,0.0035,385.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",TMSB10,-0.4466,31,0.2993,0.2524,0.0127,77.9,yes
Jurkat,"essential genes, day 7 (ref. 2)",TOMM22,-0.9696,96,0.0856,0.0483,0.0162,58.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",TOP1,-1.0010,110,0.0896,0.0975,0.0052,23.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",TPI1,-0.8016,97,0.1528,0.1483,0.0246,89.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",TPT1,-0.9979,250,0.1041,0.1634,0.0066,2202.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",TRAPPC5,-0.7141,196,0.0513,0.0381,0.0170,45.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",TRMT112,-1.7936,233,0.1106,0.0847,0.0099,143.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",TUBA1C,-0.8061,52,0.0320,0.0000,0.0311,-4.0,no
Jurkat,"essential genes, day 7 (ref. 2)",TUBB,-1.7177,88,0.2102,0.4108,0.0295,379.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",TUFM,-0.3883,125,0.0770,0.0705,0.0189,50.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",TXN,-1.0653,55,0.1116,0.1642,0.0218,65.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",UBA52,-1.5301,283,0.4826,0.3353,0.2530,368.7,yes
Jurkat,"essential genes, day 7 (ref. 2)",UBE2D3,-0.6687,106,0.1445,0.0690,0.0819,28.1,yes
Jurkat,"essential genes, day 7 (ref. 2)",UBE2I,-2.0298,92,0.2835,0.2039,0.1595,25.0,yes
Jurkat,"essential genes, day 7 (ref. 2)",UBE2L3,-1.0855,101,0.0485,0.0541,0.0158,22.4,yes
Jurkat,"essential genes, day 7 (ref. 2)",UBL5,-2.6610,36,0.4674,0.3847,0.1028,18.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",UQCRB,-0.3711,89,0.1761,0.1508,0.0043,116.8,yes
Jurkat,"essential genes, day 7 (ref. 2)",UQCRFS1,-0.5164,69,0.0612,0.0000,0.0607,-4.2,no
Jurkat,"essential genes, day 7 (ref. 2)",UQCRH,,36,0.1179,0.0837,0.0431,85.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",UQCRQ,-0.4123,112,0.0616,0.0491,0.0135,41.5,yes
Jurkat,"essential genes, day 7 (ref. 2)",USP14,-0.0653,175,0.0473,0.0457,0.0162,51.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",USP7,-0.7674,170,0.6030,0.2397,0.4461,-0.9,no
Jurkat,"essential genes, day 7 (ref. 2)",WDR1,-0.8688,48,0.3974,0.3990,0.0501,25.3,yes
Jurkat,"essential genes, day 7 (ref. 2)",XRCC5,-1.2226,77,0.1785,0.1128,0.0099,199.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",XRCC6,-1.7493,91,0.1387,0.1016,0.0261,118.6,yes
Jurkat,"essential genes, day 7 (ref. 2)",YBX1,-1.2018,69,0.2220,0.2172,0.0136,988.2,yes
Jurkat,"essential genes, day 7 (ref. 2)",YBX3,-0.1746,53,0.6526,0.5466,0.0542,40.4,yes
HepG2,"essential genes, day 7 (ref. 2)",ACTB,-0.5687,47,0.3238,0.1715,0.1657,77.1,yes
HepG2,"essential genes, day 7 (ref. 2)",ACTR2,-1.2514,79,0.2194,0.0726,0.0811,36.8,yes
HepG2,"essential genes, day 7 (ref. 2)",ACTR3,-0.5539,32,0.3552,0.1641,0.1589,2.8,no
HepG2,"essential genes, day 7 (ref. 2)",ADRM1,-0.3056,49,0.1333,0.1115,0.0650,4.0,no
HepG2,"essential genes, day 7 (ref. 2)",ANAPC11,-1.4350,80,0.1233,0.0796,0.0444,38.5,yes
HepG2,"essential genes, day 7 (ref. 2)",ANKRD11,-0.2102,102,0.1351,0.0778,0.0781,31.5,yes
HepG2,"essential genes, day 7 (ref. 2)",AP2M1,-0.6664,44,0.3140,0.3916,0.0309,12.5,yes
HepG2,"essential genes, day 7 (ref. 2)",ARID3A,-0.0187,32,0.3560,0.2046,0.2065,-0.6,no
HepG2,"essential genes, day 7 (ref. 2)",ARPC2,-0.5149,99,0.3969,0.3556,0.0457,152.1,yes
HepG2,"essential genes, day 7 (ref. 2)",ARPC3,-0.8786,43,0.3576,0.3827,0.0704,33.2,yes
HepG2,"essential genes, day 7 (ref. 2)",ATP5MF,-1.0247,60,0.1288,0.1026,0.0139,51.5,yes
HepG2,"essential genes, day 7 (ref. 2)",ATP5PD,-0.4821,47,0.0366,0.0308,0.0105,8.6,no
HepG2,"essential genes, day 7 (ref. 2)",ATP6V0B,-1.1698,53,0.0330,0.0046,0.0304,-4.0,no
HepG2,"essential genes, day 7 (ref. 2)",ATP6V0C,-2.2272,63,0.2119,0.1000,0.1047,10.3,yes
HepG2,"essential genes, day 7 (ref. 2)",ATP6V1G1,-0.9643,68,0.0621,0.0609,0.0217,12.8,yes
HepG2,"essential genes, day 7 (ref. 2)",AURKA,-1.2257,114,0.0658,0.0000,0.0654,-4.7,no
HepG2,"essential genes, day 7 (ref. 2)",AURKAIP1,-0.4233,56,0.1440,0.0610,0.0819,26.3,yes
HepG2,"essential genes, day 7 (ref. 2)",BCLAF1,-0.6014,38,0.0360,0.0329,0.0221,-1.5,no
HepG2,"essential genes, day 7 (ref. 2)",BPTF,-0.7072,242,0.1091,0.0562,0.0530,61.2,yes
HepG2,"essential genes, day 7 (ref. 2)",BTF3,-0.8107,212,0.2056,0.1081,0.1134,475.7,yes
HepG2,"essential genes, day 7 (ref. 2)",BUB3,-2.1916,30,0.2729,0.0000,0.2726,-3.4,no
HepG2,"essential genes, day 7 (ref. 2)",C19orf53,-0.5971,36,0.1023,0.0760,0.0406,1.9,no
HepG2,"essential genes, day 7 (ref. 2)",C1QBP,-0.3726,32,0.2258,0.1585,0.0149,78.3,yes
HepG2,"essential genes, day 7 (ref. 2)",CALR,-0.1389,86,0.0960,0.1189,0.0142,407.7,yes
HepG2,"essential genes, day 7 (ref. 2)",CCNB1,-0.7684,43,0.0429,0.0000,0.0398,-3.8,no
HepG2,"essential genes, day 7 (ref. 2)",CCND1,-0.8446,40,0.7342,0.6165,0.0078,56.4,yes
HepG2,"essential genes, day 7 (ref. 2)",CCT2,-1.4292,73,0.1233,0.1117,0.0154,72.6,yes
HepG2,"essential genes, day 7 (ref. 2)",CCT3,-2.1604,49,0.0690,0.0649,0.0252,13.2,yes
HepG2,"essential genes, day 7 (ref. 2)",CCT4,-2.1512,87,0.0850,0.0155,0.0744,-3.6,no
HepG2,"essential genes, day 7 (ref. 2)",CCT5,-1.1355,44,0.0763,0.0704,0.0388,4.0,no
HepG2,"essential genes, day 7 (ref. 2)",CCT6A,-1.6401,96,0.0991,0.0970,0.0216,102.8,yes
HepG2,"essential genes, day 7 (ref. 2)",CCT7,-1.2854,111,0.0410,0.0240,0.0236,12.8,yes
HepG2,"essential genes, day 7 (ref. 2)",CCT8,-1.6763,68,0.1930,0.1303,0.0711,48.5,yes
HepG2,"essential genes, day 7 (ref. 2)",CDC123,-1.8852,52,0.0848,0.0333,0.0516,2.4,no
HepG2,"essential genes, day 7 (ref. 2)",CDC42,-1.0502,118,0.0232,0.0091,0.0096,58.5,yes
HepG2,"essential genes, day 7 (ref. 2)",CDK6,-0.5046,71,0.8661,0.6586,0.5364,-3.5,no
HepG2,"essential genes, day 7 (ref. 2)",CFL1,-0.4774,34,0.1240,0.0741,0.0619,53.9,yes
HepG2,"essential genes, day 7 (ref. 2)",CHCHD2,-0.3534,37,0.0949,0.0812,0.0259,102.3,yes
HepG2,"essential genes, day 7 (ref. 2)",CHD4,-1.0758,38,0.1998,0.1414,0.1042,-1.4,no
HepG2,"essential genes, day 7 (ref. 2)",COPZ1,-1.4268,55,0.8759,0.0231,0.8667,-4.0,no
HepG2,"essential genes, day 7 (ref. 2)",COX5A,-0.4822,37,0.1454,0.1378,0.0106,52.6,yes
HepG2,"essential genes, day 7 (ref. 2)",COX7C,-0.4539,43,0.0414,0.0473,0.0036,34.7,yes
HepG2,"essential genes, day 7 (ref. 2)",CSDE1,-0.3393,49,0.0683,0.0390,0.0393,8.9,no
HepG2,"essential genes, day 7 (ref. 2)",CSNK2B,-0.8552,111,0.0345,0.0242,0.0138,17.8,yes
HepG2,"essential genes, day 7 (ref. 2)",CYC1,-0.4029,47,0.3011,0.1489,0.1835,7.4,no
HepG2,"essential genes, day 7 (ref. 2)",DDOST,-1.0216,41,0.1261,0.1317,0.0246,28.9,yes
HepG2,"essential genes, day 7 (ref. 2)",DDX17,-0.2235,62,0.0328,0.0000,0.0327,-4.1,no
HepG2,"essential genes, day 7 (ref. 2)",DDX21,-1.2619,77,0.0869,0.0630,0.0441,4.1,no
HepG2,"essential genes, day 7 (ref. 2)",DDX46,-1.0108,166,0.5196,0.4865,0.0246,128.4,yes
HepG2,"essential genes, day 7 (ref. 2)",DDX5,-0.7591,99,0.1094,0.0813,0.0454,94.8,yes
HepG2,"essential genes, day 7 (ref. 2)",DNAJA1,-0.4268,65,0.2839,0.2553,0.0730,33.1,yes
HepG2,"essential genes, day 7 (ref. 2)",DYNLL1,-0.5453,55,0.2224,0.2153,0.0639,74.8,yes
HepG2,"essential genes, day 7 (ref. 2)",DYNLRB1,-1.7582,124,0.3809,0.2782,0.1827,24.7,yes
HepG2,"essential genes, day 7 (ref. 2)",EEF1A1,-2.1357,35,0.8309,0.6989,0.4735,44.2,yes
HepG2,"essential genes, day 7 (ref. 2)",EEF1B2,-0.8181,35,0.3197,0.3805,0.0744,214.6,yes
HepG2,"essential genes, day 7 (ref. 2)",EEF2,-2.4496,76,0.5495,0.5411,0.0276,368.6,yes
HepG2,"essential genes, day 7 (ref. 2)",EIF1,-1.1026,60,0.1967,0.2020,0.0362,189.5,yes
HepG2,"essential genes, day 7 (ref. 2)",EIF1AX,-1.9179,86,0.2405,0.1579,0.0945,29.6,yes
HepG2,"essential genes, day 7 (ref. 2)",EIF2S2,-1.3404,72,0.2094,0.1159,0.1232,41.6,yes
HepG2,"essential genes, day 7 (ref. 2)",EIF2S3,-1.6855,53,0.0839,0.0536,0.0336,5.1,no
HepG2,"essential genes, day 7 (ref. 2)",EIF3A,-1.6896,63,0.2379,0.1596,0.1131,67.8,yes
HepG2,"essential genes, day 7 (ref. 2)",EIF3B,-1.7565,126,0.1270,0.1314,0.0218,69.3,yes
HepG2,"essential genes, day 7 (ref. 2)",EIF3E,-1.3178,33,0.2294,0.2917,0.0752,36.8,yes
HepG2,"essential genes, day 7 (ref. 2)",EIF3I,-1.6785,94,0.0972,0.0978,0.0251,67.3,yes
HepG2,"essential genes, day 7 (ref. 2)",EIF3L,-0.3724,44,0.0825,0.0338,0.0293,18.3,yes
HepG2,"essential genes, day 7 (ref. 2)",EIF4A1,-1.2423,45,0.2190,0.3147,0.0203,235.1,yes
HepG2,"essential genes, day 7 (ref. 2)",EIF4B,-0.5212,217,0.0808,0.0822,0.0173,222.9,yes
HepG2,"essential genes, day 7 (ref. 2)",EIF4G1,-0.7094,34,0.0821,0.0391,0.0602,-0.2,no
HepG2,"essential genes, day 7 (ref. 2)",EIF4G2,-0.6525,65,0.2554,0.0912,0.1951,5.2,no
HepG2,"essential genes, day 7 (ref. 2)",EIF4H,-0.2762,52,0.0566,0.0565,0.0165,-0.8,no
HepG2,"essential genes, day 7 (ref. 2)",EIF5,-1.3876,48,0.5384,0.4497,0.0092,45.6,yes
HepG2,"essential genes, day 7 (ref. 2)",EIF5A,-0.9688,65,0.2050,0.2553,0.0343,160.4,yes
HepG2,"essential genes, day 7 (ref. 2)",EIF6,-1.4456,96,0.0864,0.0734,0.0313,121.3,yes
HepG2,"essential genes, day 7 (ref. 2)",ELOB,-1.3902,64,0.1244,0.0337,0.0904,11.4,yes
HepG2,"essential genes, day 7 (ref. 2)",ENO1,-0.3581,45,0.0717,0.0667,0.0071,357.3,yes
HepG2,"essential genes, day 7 (ref. 2)",ENY2,-0.6305,77,0.0598,0.0416,0.0208,9.4,no
HepG2,"essential genes, day 7 (ref. 2)",ESPN,-0.0931,143,0.6115,0.5683,0.0606,64.7,yes
HepG2,"essential genes, day 7 (ref. 2)",FAM136A,-0.5014,291,0.0942,0.0690,0.0165,130.6,yes
HepG2,"essential genes, day 7 (ref. 2)",FASN,-0.1111,39,0.2094,0.2534,0.0262,9.1,no
HepG2,"essential genes, day 7 (ref. 2)",FAU,-2.5152,91,0.1629,0.1801,0.0140,518.4,yes
HepG2,"essential genes, day 7 (ref. 2)",FBL,-1.1072,30,0.1365,0.1094,0.0000,31.1,yes
HepG2,"essential genes, day 7 (ref. 2)",FDPS,-0.5551,30,0.0452,0.0000,0.0454,-3.4,no
HepG2,"essential genes, day 7 (ref. 2)",FDXR,-0.5431,39,0.0360,0.0000,0.0359,-3.7,no
HepG2,"essential genes, day 7 (ref. 2)",GAPDH,-1.2647,54,0.6724,0.6318,0.1364,259.1,yes
HepG2,"essential genes, day 7 (ref. 2)",GLRX3,-0.2190,42,0.1729,0.1251,0.0954,-2.0,no
HepG2,"essential genes, day 7 (ref. 2)",GLRX5,-0.3948,98,0.1445,0.0819,0.0672,42.5,yes
HepG2,"essential genes, day 7 (ref. 2)",GSPT1,-1.7101,56,0.1304,0.0405,0.0997,-2.2,no
HepG2,"essential genes, day 7 (ref. 2)",GTF3C6,-0.1212,53,0.0609,0.0548,0.0058,35.2,yes
HepG2,"essential genes, day 7 (ref. 2)",GUK1,-1.2725,39,0.0809,0.0570,0.0206,27.5,yes
HepG2,"essential genes, day 7 (ref. 2)",H2AFZ,,71,0.0770,0.0891,0.0193,111.1,yes
HepG2,"essential genes, day 7 (ref. 2)",H3F3A,,45,0.2583,0.2278,0.0722,124.9,yes
HepG2,"essential genes, day 7 (ref. 2)",HMGA1,-0.5961,47,0.0213,0.0000,0.0209,-3.9,no
HepG2,"essential genes, day 7 (ref. 2)",HMGB1,-0.4844,59,0.9658,0.8040,0.4073,5.3,no
HepG2,"essential genes, day 7 (ref. 2)",HNRNPA1,-0.4270,54,0.0792,0.1114,0.0216,115.2,yes
HepG2,"essential genes, day 7 (ref. 2)",HNRNPC,-1.0022,73,0.3621,0.1988,0.2156,22.0,yes
HepG2,"essential genes, day 7 (ref. 2)",HNRNPDL,-0.0056,43,0.0559,0.0257,0.0377,0.2,no
HepG2,"essential genes, day 7 (ref. 2)",HNRNPK,-2.3449,57,0.2983,0.0000,0.2951,-4.0,no
HepG2,"essential genes, day 7 (ref. 2)",HNRNPM,-0.9193,46,0.3974,0.3142,0.0799,73.3,yes
HepG2,"essential genes, day 7 (ref. 2)",HSP90B1,-0.5838,60,0.1118,0.1401,0.0467,114.2,yes
HepG2,"essential genes, day 7 (ref. 2)",HSPA5,-1.2170,150,0.4239,0.3835,0.1759,111.9,yes
HepG2,"essential genes, day 7 (ref. 2)",HSPA8,-0.8004,59,0.2568,0.2111,0.0399,78.3,yes
HepG2,"essential genes, day 7 (ref. 2)",HSPA9,-2.3055,104,0.0614,0.0703,0.0000,95.6,yes
HepG2,"essential genes, day 7 (ref. 2)",HSPD1,-1.6756,33,0.3037,0.2726,0.0560,258.6,yes
HepG2,"essential genes, day 7 (ref. 2)",HSPE1,-3.4044,87,0.0699,0.0713,0.0278,167.1,yes
HepG2,"essential genes, day 7 (ref. 2)",ILF2,-1.0389,52,0.0887,0.0438,0.0527,2.1,no
HepG2,"essential genes, day 7 (ref. 2)",ILF3,-0.9405,41,0.1395,0.0726,0.0839,1.0,no
HepG2,"essential genes, day 7 (ref. 2)",IMPDH2,-0.5420,92,0.0794,0.0557,0.0278,15.5,yes
HepG2,"essential genes, day 7 (ref. 2)",ISCU,-1.9566,128,0.2175,0.0554,0.1788,-0.9,no
HepG2,"essential genes, day 7 (ref. 2)",KDM1A,-0.0847,48,0.1123,0.1227,0.0030,37.3,yes
HepG2,"essential genes, day 7 (ref. 2)",KPNB1,-2.0476,76,0.3625,0.3491,0.0988,67.6,yes
HepG2,"essential genes, day 7 (ref. 2)",KRT8,-0.6015,64,0.7404,0.7110,0.0233,202.6,yes
HepG2,"essential genes, day 7 (ref. 2)",LSM3,-1.8446,39,0.2796,0.2982,0.0000,18.2,yes
HepG2,"essential genes, day 7 (ref. 2)",LSM4,-1.7772,50,0.2480,0.1773,0.0054,39.9,yes
HepG2,"essential genes, day 7 (ref. 2)",LSM5,-1.5026,122,0.2505,0.2046,0.0614,70.9,yes
HepG2,"essential genes, day 7 (ref. 2)",LSM7,-1.8058,68,0.1337,0.0472,0.0877,12.0,yes
HepG2,"essential genes, day 7 (ref. 2)",MCM3,-0.9834,155,0.1180,0.1162,0.0122,95.8,yes
HepG2,"essential genes, day 7 (ref. 2)",MICOS10,-0.3445,56,0.0710,0.0407,0.0275,76.0,yes
HepG2,"essential genes, day 7 (ref. 2)",MRPL14,-0.2996,47,0.0900,0.0589,0.0461,16.6,yes
HepG2,"essential genes, day 7 (ref. 2)",MRPL18,-0.3692,40,0.0504,0.0000,0.0503,-3.7,no
HepG2,"essential genes, day 7 (ref. 2)",MRPL20,-0.2663,33,0.0903,0.0064,0.0873,-3.5,no
HepG2,"essential genes, day 7 (ref. 2)",MRPL27,-0.4970,60,0.0240,0.0207,0.0116,0.3,no
HepG2,"essential genes, day 7 (ref. 2)",MRPL41,-0.6612,52,0.0589,0.0425,0.0139,12.4,yes
HepG2,"essential genes, day 7 (ref. 2)",MRPL51,-0.3588,45,0.0595,0.0801,0.0178,6.2,no
HepG2,"essential genes, day 7 (ref. 2)",MRPS16,-0.4701,53,0.0618,0.0263,0.0335,3.7,no
HepG2,"essential genes, day 7 (ref. 2)",MRPS23,-0.5782,42,0.0444,0.0280,0.0268,-2.1,no
HepG2,"essential genes, day 7 (ref. 2)",MRPS26,-0.3974,42,0.0737,0.1240,0.0048,20.0,yes
HepG2,"essential genes, day 7 (ref. 2)",MRPS34,-0.5034,52,0.1113,0.1054,0.0275,31.1,yes
HepG2,"essential genes, day 7 (ref. 2)",MRPS7,-0.4377,43,0.0720,0.0000,0.0720,-3.8,no
HepG2,"essential genes, day 7 (ref. 2)",MRTO4,-0.8871,30,0.1672,0.0000,0.1690,-3.4,no
HepG2,"essential genes, day 7 (ref. 2)",NACA,-1.2614,49,0.1596,0.2043,0.0227,327.0,yes
HepG2,"essential genes, day 7 (ref. 2)",NASP,-0.5071,30,0.1621,0.1294,0.0255,16.1,yes
HepG2,"essential genes, day 7 (ref. 2)",NCL,-0.9111,87,0.3963,0.3622,0.0249,509.8,yes
HepG2,"essential genes, day 7 (ref. 2)",NDUFA11,-0.4684,38,0.1454,0.1055,0.0544,21.7,yes
HepG2,"essential genes, day 7 (ref. 2)",NDUFAB1,-0.7559,66,0.0735,0.0462,0.0427,10.9,yes
HepG2,"essential genes, day 7 (ref. 2)",NDUFB8,-0.3325,38,0.1199,0.1216,0.0302,6.6,no
HepG2,"essential genes, day 7 (ref. 2)",NDUFS5,-0.5355,30,0.8254,0.7420,0.1046,16.6,yes
HepG2,"essential genes, day 7 (ref. 2)",NHP2,-0.7267,40,0.0563,0.0295,0.0142,14.3,yes
HepG2,"essential genes, day 7 (ref. 2)",NOL7,-0.8692,49,0.1611,0.0313,0.1339,-1.4,no
HepG2,"essential genes, day 7 (ref. 2)",NOLC1,-0.4746,84,0.0076,0.0000,0.0077,-4.4,no
HepG2,"essential genes, day 7 (ref. 2)",NPM1,-0.7401,49,0.1792,0.2124,0.0215,304.8,yes
HepG2,"essential genes, day 7 (ref. 2)",NUDC,-0.7417,67,0.0656,0.0446,0.0281,27.4,yes
HepG2,"essential genes, day 7 (ref. 2)",OSTC,-0.3912,37,0.1170,0.0833,0.0250,55.7,yes
HepG2,"essential genes, day 7 (ref. 2)",PABPC1,-1.0121,66,0.2248,0.0926,0.1431,28.2,yes
HepG2,"essential genes, day 7 (ref. 2)",PCBP1,-1.4024,75,0.0882,0.0717,0.0339,28.7,yes
HepG2,"essential genes, day 7 (ref. 2)",PCBP2,-1.2091,96,0.4520,0.4410,0.1350,74.9,yes
HepG2,"essential genes, day 7 (ref. 2)",PCNA,-2.7498,86,0.0629,0.0547,0.0377,0.2,no
HepG2,"essential genes, day 7 (ref. 2)",PDAP1,-0.7804,42,0.1448,0.0382,0.1031,0.1,no
HepG2,"essential genes, day 7 (ref. 2)",PDCD5,-0.4372,94,0.0241,0.0127,0.0134,4.0,no
HepG2,"essential genes, day 7 (ref. 2)",PDCD6,-0.1311,37,0.1218,0.1466,0.0000,17.6,yes
HepG2,"essential genes, day 7 (ref. 2)",PFDN2,-1.6544,45,0.0184,0.0264,0.0000,-3.6,no
HepG2,"essential genes, day 7 (ref. 2)",PFN1,-0.6551,74,0.0970,0.0540,0.0056,338.7,yes
HepG2,"essential genes, day 7 (ref. 2)",PGAM1,,77,0.0515,0.0348,0.0244,61.8,yes
HepG2,"essential genes, day 7 (ref. 2)",PGD,-0.8636,31,0.0312,0.0333,0.0170,-1.9,no
HepG2,"essential genes, day 7 (ref. 2)",PGK1,-0.7663,65,0.0571,0.0431,0.0282,20.5,yes
HepG2,"essential genes, day 7 (ref. 2)",PHB,,58,0.0494,0.0488,0.0120,44.9,yes
HepG2,"essential genes, day 7 (ref. 2)",PHB2,-1.9385,57,0.1484,0.0471,0.1100,4.8,no
HepG2,"essential genes, day 7 (ref. 2)",PKM,-0.7690,85,0.3442,0.4705,0.0487,97.0,yes
HepG2,"essential genes, day 7 (ref. 2)",PNN,-0.9506,170,0.1292,0.1250,0.0354,60.4,yes
HepG2,"essential genes, day 7 (ref. 2)",POLR1D,-0.4663,63,0.0820,0.0544,0.0425,10.1,yes
HepG2,"essential genes, day 7 (ref. 2)",POLR2E,-1.4317,143,0.3085,0.2646,0.0581,35.2,yes
HepG2,"essential genes, day 7 (ref. 2)",PPA1,-0.8995,57,0.0849,0.0967,0.0096,37.2,yes
HepG2,"essential genes, day 7 (ref. 2)",PPIA,-0.8393,51,0.0789,0.0589,0.0029,185.4,yes
HepG2,"essential genes, day 7 (ref. 2)",PPP1CA,-0.6026,38,0.7109,0.7527,0.0336,4.7,no
HepG2,"essential genes, day 7 (ref. 2)",PRELID1,-2.5451,56,0.0977,0.0885,0.0271,35.8,yes
HepG2,"essential genes, day 7 (ref. 2)",PRPF40A,-1.1033,41,0.2458,0.0911,0.1460,2.3,no
HepG2,"essential genes, day 7 (ref. 2)",PSAT1,-0.1791,69,0.0412,0.0301,0.0240,2.3,no
HepG2,"essential genes, day 7 (ref. 2)",PSMA2,-2.4269,48,0.4067,0.0367,0.3720,-3.8,no
HepG2,"essential genes, day 7 (ref. 2)",PSMA3,-2.6267,53,0.2671,0.1359,0.1342,5.7,no
HepG2,"essential genes, day 7 (ref. 2)",PSMA4,-1.5463,127,0.3384,0.1199,0.2322,4.9,no
HepG2,"essential genes, day 7 (ref. 2)",PSMA6,-2.8159,34,0.2746,0.0000,0.2710,-3.5,no
HepG2,"essential genes, day 7 (ref. 2)",PSMA7,-2.3709,31,0.3760,0.2484,0.1870,22.1,yes
HepG2,"essential genes, day 7 (ref. 2)",PSMB1,-1.7088,61,0.1959,0.0438,0.1642,4.8,no
HepG2,"essential genes, day 7 (ref. 2)",PSMB2,-1.9504,68,0.1556,0.0000,0.1561,-4.2,no
HepG2,"essential genes, day 7 (ref. 2)",PSMB3,-2.6982,50,0.2531,0.2014,0.0942,4.7,no
HepG2,"essential genes, day 7 (ref. 2)",PSMB5,-1.7774,123,0.2448,0.1563,0.0922,28.9,yes
HepG2,"essential genes, day 7 (ref. 2)",PSMB6,-1.7533,61,0.4598,0.2023,0.2975,2.8,no
HepG2,"essential genes, day 7 (ref. 2)",PSMB7,-1.3111,33,0.3823,0.0000,0.3788,-3.5,no
HepG2,"essential genes, day 7 (ref. 2)",PSMC5,-1.3194,117,0.1295,0.0695,0.0587,20.7,yes
HepG2,"essential genes, day 7 (ref. 2)",PSMD1,-1.2583,38,0.3942,0.0638,0.3163,-2.9,no
HepG2,"essential genes, day 7 (ref. 2)",PSMD8,-0.8906,49,0.4217,0.2826,0.1293,21.1,yes
HepG2,"essential genes, day 7 (ref. 2)",PSME2,-0.1290,42,0.0393,0.0000,0.0392,-3.7,no
HepG2,"essential genes, day 7 (ref. 2)",PTMA,-0.4201,64,0.1247,0.1412,0.0163,355.2,yes
HepG2,"essential genes, day 7 (ref. 2)",RAC1,-0.7423,42,0.0666,0.0855,0.0332,2.6,no
HepG2,"essential genes, day 7 (ref. 2)",RAN,-3.9148,66,0.2773,0.1822,0.1796,88.1,yes
HepG2,"essential genes, day 7 (ref. 2)",RBM17,-1.2913,36,0.0569,0.0000,0.0569,-3.6,no
HepG2,"essential genes, day 7 (ref. 2)",RBM25,-1.4717,32,0.2893,0.0858,0.1937,3.7,no
HepG2,"essential genes, day 7 (ref. 2)",RBM39,-2.1961,84,0.3625,0.0150,0.3501,-4.4,no
HepG2,"essential genes, day 7 (ref. 2)",RBM8A,-1.2775,32,0.3872,0.0002,0.3937,-3.5,no
HepG2,"essential genes, day 7 (ref. 2)",RBX1,-1.4245,55,0.2214,0.1740,0.0946,4.8,no
HepG2,"essential genes, day 7 (ref. 2)",RNPS1,-0.8757,61,0.5844,0.0000,0.5804,-4.1,no
HepG2,"essential genes, day 7 (ref. 2)",ROMO1,-1.0180,37,0.1086,0.0626,0.0432,7.2,no
HepG2,"essential genes, day 7 (ref. 2)",RPL10,-0.8719,71,0.1271,0.1268,0.0225,1234.5,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL10A,-2.1166,116,0.1212,0.1602,0.0080,1532.4,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL11,-2.3466,41,0.1457,0.2195,0.0105,1349.5,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL12,-2.6156,103,0.3898,0.4081,0.0532,1051.5,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL13,-2.2392,73,0.1479,0.2191,0.0146,2500.9,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL13A,-1.8969,48,0.3197,0.2918,0.1524,237.2,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL14,-1.9558,60,0.0824,0.0667,0.0289,509.2,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL15,,42,0.1232,0.2379,0.0189,431.3,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL17,-3.0960,77,0.0463,0.0524,0.0097,734.5,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL18,-1.6547,81,0.0843,0.1236,0.0168,586.9,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL18A,-2.4636,57,0.2297,0.2974,0.0378,786.7,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL21,-2.7395,30,0.1619,0.1996,0.0317,253.3,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL23,-2.6629,142,0.0685,0.0916,0.0074,721.0,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL23A,-2.0239,70,0.0583,0.0571,0.0063,840.7,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL24,-2.0254,60,0.0430,0.0478,0.0083,251.8,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL26,-1.9366,86,0.1089,0.0830,0.0261,827.8,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL27A,-2.0077,50,0.2034,0.1088,0.1059,152.2,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL28,-0.7819,32,0.0734,0.1157,0.0273,122.7,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL29,,46,0.0641,0.0870,0.0078,324.2,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL3,-2.5259,33,0.3445,0.3069,0.1163,329.7,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL30,-1.7290,48,0.0870,0.1042,0.0075,456.8,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL31,-2.5458,54,0.0429,0.0192,0.0164,62.7,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL32,-2.2790,108,0.1326,0.1669,0.0156,1389.1,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL34,,47,0.0924,0.1064,0.0080,418.6,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL35,-1.4989,82,0.0473,0.0533,0.0299,65.9,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL35A,-1.5273,196,0.1245,0.1869,0.0131,1425.8,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL36,-2.0616,89,0.0761,0.0900,0.0150,361.0,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL36A,-1.4714,68,0.0949,0.1207,0.0051,202.9,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL36AL,-0.6612,31,0.1383,0.1407,0.0470,16.8,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL37,-1.5809,55,0.3431,0.0778,0.3284,-0.4,no
HepG2,"essential genes, day 7 (ref. 2)",RPL37A,-2.1026,76,0.0885,0.1053,0.0306,553.2,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL38,-1.6787,38,0.0971,0.0554,0.0463,57.8,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL39,-0.6484,32,0.1582,0.1904,0.0114,276.8,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL4,-2.2598,95,0.0681,0.0972,0.0283,220.4,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL41,-0.2654,109,0.1010,0.0826,0.0094,1506.5,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL5,-2.5300,52,0.1697,0.2691,0.0104,752.3,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL6,-2.3042,111,0.0579,0.0741,0.0155,813.0,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL7,-1.5582,122,0.1157,0.1431,0.0109,1175.4,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL7L1,-1.6949,56,0.0485,0.0478,0.0088,12.0,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL8,-2.4229,73,0.1419,0.1183,0.0635,581.8,yes
HepG2,"essential genes, day 7 (ref. 2)",RPL9,-2.2568,63,0.1183,0.0673,0.0615,219.5,yes
HepG2,"essential genes, day 7 (ref. 2)",RPLP0,-1.5230,95,0.1158,0.2001,0.0094,1808.6,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS10,-1.2979,49,0.3452,0.3658,0.1439,181.1,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS11,-2.5305,41,0.1378,0.1404,0.0277,204.6,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS12,-2.1803,44,0.0570,0.1136,0.0117,592.5,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS13,-1.6195,148,0.0536,0.0879,0.0100,598.9,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS14,-2.1457,76,0.2346,0.2760,0.0457,649.2,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS15,-2.1906,57,0.1366,0.1881,0.0075,583.6,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS15A,-2.3792,36,0.1718,0.2222,0.0130,538.0,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS18,-2.3252,45,0.0641,0.0448,0.0081,506.2,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS19,-2.7841,79,0.0401,0.0382,0.0266,194.2,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS19BP1,-0.6588,68,0.0816,0.0834,0.0145,19.5,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS2,-1.6256,92,0.2269,0.2495,0.0107,2438.5,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS20,-2.6815,59,0.2025,0.3262,0.0151,241.1,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS21,-1.6218,44,0.2562,0.1858,0.0728,292.7,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS24,-1.7060,66,0.1462,0.1515,0.0058,1417.2,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS25,-1.2936,31,0.1949,0.1087,0.1601,-0.3,no
HepG2,"essential genes, day 7 (ref. 2)",RPS26,,62,0.0846,0.1028,0.0223,104.4,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS27,,91,0.0674,0.0685,0.0190,228.8,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS27A,-1.8949,116,0.1145,0.1466,0.0152,1998.4,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS28,-1.8671,35,0.1902,0.1141,0.0283,229.7,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS29,-2.8359,99,0.4458,0.4758,0.0112,794.7,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS3,-2.4618,54,0.2588,0.2222,0.0055,667.5,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS3A,-2.7884,53,0.0972,0.0945,0.0303,378.5,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS4X,-2.4300,48,0.1061,0.1250,0.0114,262.0,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS6,-2.1392,68,0.1571,0.1177,0.0140,1235.5,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS7,-2.0930,71,0.1650,0.1268,0.0483,616.1,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS8,-2.9151,60,0.1267,0.1500,0.0085,862.2,yes
HepG2,"essential genes, day 7 (ref. 2)",RPS9,-1.7677,72,0.1710,0.1942,0.0091,964.9,yes
HepG2,"essential genes, day 7 (ref. 2)",RPSA,,38,0.0817,0.0789,0.0185,295.2,yes
HepG2,"essential genes, day 7 (ref. 2)",RSL1D1,-1.3971,166,0.3062,0.3488,0.0640,187.2,yes
HepG2,"essential genes, day 7 (ref. 2)",RTRAF,-0.3806,112,0.0234,0.0000,0.0234,-4.7,no
HepG2,"essential genes, day 7 (ref. 2)",SAP18,-1.0662,38,0.1745,0.0862,0.1015,12.7,yes
HepG2,"essential genes, day 7 (ref. 2)",SCD,-0.7271,74,0.1068,0.0893,0.0256,43.7,yes
HepG2,"essential genes, day 7 (ref. 2)",SEC61B,-0.4127,40,0.0935,0.0336,0.0644,17.2,yes
HepG2,"essential genes, day 7 (ref. 2)",SEC61G,-1.2161,74,0.0460,0.0000,0.0460,-4.3,no
HepG2,"essential genes, day 7 (ref. 2)",SEM1,-1.0399,100,0.1257,0.0671,0.0655,10.3,yes
HepG2,"essential genes, day 7 (ref. 2)",SEPHS2,-0.5525,56,0.0461,0.0138,0.0382,-3.7,no
HepG2,"essential genes, day 7 (ref. 2)",SF3B1,-1.4828,77,0.4149,0.2904,0.1785,17.8,yes
HepG2,"essential genes, day 7 (ref. 2)",SF3B2,-1.3390,35,0.4128,0.1820,0.1133,22.0,yes
HepG2,"essential genes, day 7 (ref. 2)",SF3B5,-2.7476,103,0.1067,0.0990,0.0203,64.2,yes
HepG2,"essential genes, day 7 (ref. 2)",SFPQ,-1.5808,78,0.4825,0.2405,0.1332,71.0,yes
HepG2,"essential genes, day 7 (ref. 2)",SKP1,-1.4484,54,0.0835,0.0676,0.0342,28.4,yes
HepG2,"essential genes, day 7 (ref. 2)",SNRPB,-1.7551,44,0.2301,0.2178,0.0620,121.1,yes
HepG2,"essential genes, day 7 (ref. 2)",SNRPC,-0.7959,112,0.1361,0.0733,0.0613,35.5,yes
HepG2,"essential genes, day 7 (ref. 2)",SNRPD1,-2.6331,43,0.2443,0.3541,0.0137,29.6,yes
HepG2,"essential genes, day 7 (ref. 2)",SNRPD3,-4.3664,48,0.3201,0.1261,0.1226,23.2,yes
HepG2,"essential genes, day 7 (ref. 2)",SNRPE,-1.9382,48,0.2985,0.0579,0.2284,6.8,no
HepG2,"essential genes, day 7 (ref. 2)",SNRPF,-2.8834,39,0.2908,0.2940,0.0270,28.6,yes
HepG2,"essential genes, day 7 (ref. 2)",SNRPG,-2.0983,30,0.1591,0.0748,0.0451,26.7,yes
HepG2,"essential genes, day 7 (ref. 2)",SON,-1.0620,61,0.6143,0.4806,0.2798,4.6,no
HepG2,"essential genes, day 7 (ref. 2)",SRP14,-0.8829,93,0.0809,0.0862,0.0344,44.8,yes
HepG2,"essential genes, day 7 (ref. 2)",SRP9,-1.0971,87,0.0672,0.0657,0.0200,25.4,yes
HepG2,"essential genes, day 7 (ref. 2)",SRRM1,-0.7339,53,0.2625,0.2499,0.1096,4.0,no
HepG2,"essential genes, day 7 (ref. 2)",SRRM2,-0.5124,39,0.2440,0.0971,0.1672,3.7,no
HepG2,"essential genes, day 7 (ref. 2)",SRSF11,-1.0138,118,0.7219,0.5452,0.3266,8.2,no
HepG2,"essential genes, day 7 (ref. 2)",SRSF2,-2.2187,39,0.5068,0.2834,0.2366,12.7,yes
HepG2,"essential genes, day 7 (ref. 2)",SRSF7,-2.0840,75,0.2622,0.2574,0.0519,38.6,yes
HepG2,"essential genes, day 7 (ref. 2)",SSU72,-1.4655,212,0.1232,0.0740,0.0553,56.1,yes
HepG2,"essential genes, day 7 (ref. 2)",SUMO2,,51,0.2446,0.1596,0.1262,66.1,yes
HepG2,"essential genes, day 7 (ref. 2)",SUPT16H,-1.9738,60,0.2747,0.2394,0.0665,25.6,yes
HepG2,"essential genes, day 7 (ref. 2)",TBCA,-0.8934,72,0.0644,0.0351,0.0211,36.4,yes
HepG2,"essential genes, day 7 (ref. 2)",THRAP3,-0.3263,45,0.1128,0.0000,0.1123,-3.8,no
HepG2,"essential genes, day 7 (ref. 2)",TIMM13,-0.8140,70,0.0726,0.0616,0.0123,59.6,yes
HepG2,"essential genes, day 7 (ref. 2)",TKT,-0.2951,89,0.3923,0.4814,0.0204,207.3,yes
HepG2,"essential genes, day 7 (ref. 2)",TMSB10,-0.4466,54,0.0494,0.0601,0.0209,58.6,yes
HepG2,"essential genes, day 7 (ref. 2)",TOMM20,-0.6497,32,0.1344,0.1650,0.0223,34.9,yes
HepG2,"essential genes, day 7 (ref. 2)",TOMM22,-0.9696,75,0.1076,0.0692,0.0320,18.5,yes
HepG2,"essential genes, day 7 (ref. 2)",TOMM40,-1.1608,41,0.2192,0.1478,0.0488,30.6,yes
HepG2,"essential genes, day 7 (ref. 2)",TOP1,-1.0010,45,0.3083,0.2608,0.1146,9.7,no
HepG2,"essential genes, day 7 (ref. 2)",TPI1,-0.8016,35,0.2138,0.2518,0.0231,127.6,yes
HepG2,"essential genes, day 7 (ref. 2)",TPR,-1.0804,93,0.1570,0.0572,0.1061,2.7,no
HepG2,"essential genes, day 7 (ref. 2)",TPT1,-0.9979,239,0.1706,0.1376,0.0495,2253.7,yes
HepG2,"essential genes, day 7 (ref. 2)",TPX2,-1.2834,124,0.2054,0.0812,0.0679,15.8,yes
HepG2,"essential genes, day 7 (ref. 2)",TRMT112,-1.7936,63,0.0679,0.0533,0.0067,41.3,yes
HepG2,"essential genes, day 7 (ref. 2)",TUBA1B,-1.3435,81,0.0603,0.0745,0.0046,230.0,yes
HepG2,"essential genes, day 7 (ref. 2)",TUBB,-1.7177,97,0.1298,0.1149,0.0414,147.0,yes
HepG2,"essential genes, day 7 (ref. 2)",TUBG1,-1.4550,129,0.0770,0.0644,0.0224,40.6,yes
HepG2,"essential genes, day 7 (ref. 2)",TUFM,-0.3883,43,0.0478,0.0158,0.0406,-3.4,no
HepG2,"essential genes, day 7 (ref. 2)",UBA52,-1.5301,106,0.3861,0.6425,0.0352,339.7,yes
HepG2,"essential genes, day 7 (ref. 2)",UBE2D3,-0.6687,34,0.4098,0.2271,0.0911,30.9,yes
HepG2,"essential genes, day 7 (ref. 2)",UBE2I,-2.0298,74,0.2153,0.1049,0.1383,11.3,yes
HepG2,"essential genes, day 7 (ref. 2)",UBE2L3,-1.0855,53,0.1037,0.0000,0.1037,-4.0,no
HepG2,"essential genes, day 7 (ref. 2)",UBE2N,-1.0894,46,0.2753,0.1353,0.1300,21.0,yes
HepG2,"essential genes, day 7 (ref. 2)",UBL5,-2.6610,85,0.1047,0.0474,0.0628,6.3,no
HepG2,"essential genes, day 7 (ref. 2)",UQCRC1,-0.4790,53,0.4653,0.4085,0.1731,18.5,yes
HepG2,"essential genes, day 7 (ref. 2)",VPS35,-0.5808,102,0.0920,0.0158,0.0734,5.3,no
HepG2,"essential genes, day 7 (ref. 2)",WDR43,-2.0881,82,0.1575,0.0784,0.0826,5.4,no
HepG2,"essential genes, day 7 (ref. 2)",XRCC5,-1.2226,41,0.1023,0.0746,0.0262,43.2,yes
HepG2,"essential genes, day 7 (ref. 2)",XRCC6,-1.7493,43,0.1447,0.0596,0.0526,46.1,yes
HepG2,"essential genes, day 7 (ref. 2)",XRN2,-1.1418,34,0.0931,0.0613,0.0116,54.4,yes
HepG2,"essential genes, day 7 (ref. 2)",YBX1,-1.2018,35,0.2551,0.3431,0.0324,185.9,yes
HepG2,"essential genes, day 7 (ref. 2)",ZNF706,-0.1788,84,0.4015,0.0100,0.3965,-4.4,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ABRACL,0.1518,92,0.0960,0.1152,0.0198,26.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ACTB,-0.5687,190,0.5273,0.4383,0.1299,829.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ACTR2,-1.2514,77,0.2223,0.1418,0.0432,80.4,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ADAM19,0.1009,60,0.4017,0.3313,0.1247,11.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ADD3,0.0137,34,0.9034,0.8285,0.4754,-3.2,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ADGRE5,0.1071,44,0.2033,0.1828,0.0366,20.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",AHNAK,-0.1928,35,0.1822,0.1567,0.0589,10.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",AIP,-0.0825,128,0.4615,0.4050,0.1173,35.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",AKNA,-0.0876,199,0.9077,0.7843,0.5142,-0.7,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ANP32E,-0.2613,202,0.1058,0.0387,0.0498,28.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ANXA1,0.0637,225,0.0959,0.0826,0.0149,53.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ANXA11,0.1026,146,0.0927,0.1006,0.0156,114.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ANXA2,0.0010,69,0.0554,0.0388,0.0251,8.2,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ANXA5,0.0811,124,0.1887,0.1608,0.0494,65.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ANXA6,0.1882,62,0.1376,0.1015,0.0229,160.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",APBB1IP,-0.0392,42,0.2360,0.1982,0.0629,17.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",APOBEC3C,-0.1317,238,0.0841,0.0759,0.0133,78.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",APOBEC3G,0.1441,34,0.1040,0.0779,0.0284,4.6,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",AQP3,0.0317,143,0.3170,0.2464,0.0193,179.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ARF6,-0.2635,237,0.8519,0.6209,0.5969,3.5,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ARHGAP15,-0.0258,122,0.1600,0.1726,0.0222,115.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ARHGAP30,-0.1670,152,0.1350,0.1222,0.0217,200.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ARHGDIA,0.0494,227,0.1443,0.0687,0.0713,28.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ARHGDIB,0.0348,81,0.1504,0.1477,0.0152,459.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ARHGEF1,0.0047,110,0.4071,0.2799,0.0889,82.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ARL4C,0.0382,164,0.2557,0.2657,0.0677,191.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ARL6IP4,,141,0.1921,0.1431,0.0594,49.4,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ARL6IP5,0.0048,95,0.5316,0.4554,0.1478,57.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ARPC1B,-0.0232,47,0.3893,0.3037,0.1636,10.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ATP8B2,-0.0185,83,0.2431,0.1716,0.0632,17.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",B2M,0.0608,249,0.8956,0.3993,0.9045,-5.5,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",BAX,0.0704,55,0.1940,0.1776,0.0339,120.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",BHLHE40,0.0794,612,0.1213,0.0957,0.0457,131.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",BIN1,-0.0024,372,0.7104,0.2976,0.6018,-3.1,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",BIN2,-0.0080,106,0.2652,0.2480,0.0565,64.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",BRD2,-0.4135,80,0.5727,0.4170,0.2751,3.2,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",BST2,-0.0298,259,0.2893,0.2644,0.0111,179.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",BTG1,-0.0916,63,0.7980,0.8562,0.2638,-2.7,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",C12orf75,-0.1202,49,0.1065,0.0737,0.0422,4.9,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",C4orf3,0.0226,78,0.1841,0.1739,0.0548,11.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CAB39,-0.1343,78,0.4721,0.2129,0.3444,-1.2,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CALM1,0.0303,431,0.1306,0.0802,0.0400,199.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CALM2,0.1259,93,0.0490,0.0394,0.0266,-0.0,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CALM3,0.1390,238,0.4362,0.2319,0.2088,45.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CAPN2,-0.0116,291,0.0927,0.0810,0.0159,332.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CAPNS1,-0.1274,270,0.1028,0.0683,0.0308,103.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CAST,-0.2715,34,1.0293,0.9237,0.0000,-0.6,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CBFB,-0.1654,44,0.4295,0.0000,0.4314,-3.8,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CCL5,-0.1373,160,0.1431,0.1280,0.0188,42.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CCND2,-0.0779,290,0.1371,0.0487,0.0848,23.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CCND3,-0.2288,156,0.9212,0.2515,0.8829,-5.0,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CD2,-0.1088,125,0.0601,0.0361,0.0360,28.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CD247,0.0265,75,0.4316,0.3559,0.1738,19.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CD27,-0.0729,71,0.0540,0.0585,0.0114,9.0,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CD28,-0.0032,62,0.2037,0.2284,0.0003,25.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CD3E,0.0531,86,0.1425,0.0958,0.0191,55.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CD3G,0.0786,46,0.0712,0.0959,0.0000,14.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CD4,0.0313,48,0.1792,0.2215,0.0154,19.4,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CD44,-0.0560,338,0.2058,0.1976,0.0472,126.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CD47,0.0404,102,0.3179,0.2390,0.0782,84.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CD48,-0.0388,121,0.1592,0.0782,0.0498,73.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CD5,-0.1093,342,0.1107,0.1031,0.0133,263.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CD52,-0.0826,323,0.1223,0.1194,0.0185,1264.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CD53,-0.0398,161,0.1497,0.0962,0.0595,100.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CD6,0.0438,88,0.1416,0.1194,0.0417,23.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CD74,0.0211,104,0.2632,0.2856,0.0469,241.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CD96,-0.0918,479,0.1338,0.0989,0.0311,241.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CDC42SE1,-0.3039,149,0.0973,0.0529,0.0487,27.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CDC42SE2,0.0109,152,0.7833,0.5949,0.5139,-0.4,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CELF2,-0.0547,183,0.5334,0.3320,0.2485,61.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CHCHD2,-0.3534,60,0.6714,0.1025,0.6200,-4.0,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CHMP4B,-1.0336,104,0.4045,0.2736,0.1934,15.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CISH,-0.0510,210,0.1769,0.1858,0.0330,273.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CLDND1,0.1092,51,0.2560,0.0933,0.1460,4.7,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CLEC2D,0.1217,135,0.6639,0.1288,0.5899,-1.9,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CMTM3,-0.0454,111,0.1481,0.1067,0.0232,42.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CMTM6,-0.0324,187,0.1401,0.1199,0.0508,20.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CNBP,-0.1369,87,0.2095,0.1208,0.1064,4.3,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CNN2,-0.2777,154,0.1433,0.1115,0.0531,87.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CORO1A,-0.0599,66,0.2902,0.3202,0.0637,157.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",COTL1,-0.0040,110,0.2663,0.1541,0.0112,139.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",COX8A,-0.1745,313,0.4282,0.2819,0.2090,31.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CRIP1,0.0432,33,0.2204,0.2808,0.0209,9.1,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CSK,-0.0962,179,0.1609,0.1374,0.0633,52.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CTSC,0.1186,67,0.1507,0.0970,0.0236,57.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CXCR4,-0.0112,125,0.3864,0.4604,0.0194,141.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CYBA,-0.0298,54,0.1395,0.1327,0.0221,44.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CYFIP2,,369,0.5488,0.4874,0.1690,107.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CYLD,-0.0130,113,0.5310,0.6119,0.0447,100.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CYTH1,-0.0281,426,1.0139,0.9108,1.8541,3.4,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",CYTIP,0.0549,310,0.2837,0.0659,0.2318,61.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",DBNL,-0.0451,47,0.3066,0.1592,0.1668,8.6,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",DDX6,-0.7897,36,0.5653,0.5318,0.0895,21.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",DEK,0.1071,132,0.3361,0.2921,0.0259,45.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",DGKA,-0.1067,120,0.5771,0.5963,0.1669,14.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",DIAPH1,-0.1312,117,0.1829,0.1138,0.1054,18.4,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",DOCK10,0.1246,67,0.9098,0.0827,0.9018,-4.2,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",DOCK2,0.0182,215,0.2273,0.1719,0.0749,90.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",DOCK8,-0.0135,184,0.8746,0.1140,0.8579,-5.2,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",DOK2,0.1137,151,0.1299,0.1259,0.0200,96.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",DPP4,0.0294,124,0.1166,0.0605,0.0526,30.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",DRAP1,-0.3497,71,0.2687,0.3722,0.0102,75.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",DTX3L,-0.0116,88,0.4038,0.4192,0.0804,6.2,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",DYNLL2,0.0646,72,0.1270,0.1269,0.0241,12.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",EIF1,-1.1026,158,0.1696,0.1064,0.0614,68.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",EIF4A1,-1.2423,48,0.2211,0.2015,0.0206,31.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",EIF4E3,-0.0850,254,0.3714,0.3035,0.1193,95.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",EIF4EBP2,-0.1812,190,0.4296,0.4201,0.0699,158.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",EML4,-0.1012,165,0.1943,0.1742,0.0509,26.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",EMP3,0.0075,205,0.1106,0.0803,0.0300,294.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ERO1A,0.0095,32,0.1107,0.0794,0.0631,-2.9,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ESYT1,-0.1806,39,0.1607,0.0867,0.0598,18.4,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ETS1,0.0263,67,0.8686,0.5668,0.7356,-2.9,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",EVL,0.0349,190,0.1934,0.1166,0.0846,287.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",EZR,-0.0007,75,0.7384,0.0016,0.7389,-4.3,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",FAM107B,0.0899,49,0.6630,0.0000,0.6590,-3.9,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",FBXO7,0.0101,52,0.3493,0.0712,0.2960,-2.0,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",FERMT3,-0.2567,242,0.1178,0.0948,0.0395,47.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",FGD3,0.0213,347,0.2097,0.1874,0.0525,111.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",FLNA,-0.0025,82,0.3278,0.3362,0.0384,172.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",FLOT2,-0.1647,202,0.0600,0.0454,0.0285,6.0,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",FLT3LG,-0.0440,326,0.1257,0.1093,0.0178,215.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",FMNL1,-0.1952,52,0.2963,0.3283,0.0829,10.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",FNBP1,-0.0883,111,0.6680,0.7012,0.0647,52.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",FTL,-0.0066,173,0.0915,0.0896,0.0129,255.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",FURIN,-0.1746,371,0.9826,0.9616,2.1879,-3.7,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",FXYD5,-0.0008,235,0.3233,0.3122,0.0219,829.4,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",FYB1,0.0546,87,1.0142,0.8779,1.6655,-3.7,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",G3BP2,-0.1131,72,0.3256,0.2235,0.1433,12.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",GBP1,0.1063,76,0.1996,0.2156,0.0288,20.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",GBP5,-0.0832,117,0.1171,0.1429,0.0321,26.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",GIMAP4,0.1571,126,0.2113,0.2401,0.0206,74.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",GIMAP7,0.1460,114,0.8636,0.9169,0.1080,1.0,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",GLUL,-0.0248,84,0.4506,0.3112,0.0304,63.4,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",GNAI3,-0.0251,234,0.1705,0.0736,0.0890,43.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",GNB2,-0.1740,150,0.6199,0.2482,0.4631,3.7,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",GNG2,-0.0511,32,0.2429,0.1246,0.0214,26.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",GPSM3,-0.1610,521,0.0931,0.0694,0.0217,168.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",GRK2,-0.1284,32,0.7912,0.6149,0.1116,44.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",GSTK1,0.0606,61,0.0047,0.0000,0.0048,-4.1,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",GZMA,-0.1230,109,0.1000,0.0769,0.0095,16.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",HCLS1,-0.0228,60,0.0282,0.0352,0.0116,6.6,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",HDAC1,-0.1333,192,0.0981,0.0447,0.0515,33.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",HECA,0.1334,232,0.6541,0.5223,0.2803,13.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",HINT1,0.0261,85,0.2324,0.2476,0.0080,115.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",HMGB2,0.0626,154,0.1328,0.0836,0.0216,77.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",HNRNPA0,-0.2374,57,0.2081,0.1271,0.0129,46.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",HNRNPA2B1,-0.3047,110,0.3451,0.2334,0.1033,126.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",HNRNPD,-0.2181,132,0.2907,0.2192,0.0824,68.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",HOPX,-0.0689,227,0.9729,0.9358,0.0000,5.1,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",HSP90AA1,-0.2468,86,0.8322,0.0487,0.7711,-4.5,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",HSPA8,-0.8004,73,0.6801,0.5821,0.1113,93.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",IDH2,-0.0239,488,0.1070,0.0963,0.0191,327.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",IFI16,0.0154,78,0.1730,0.0617,0.0922,41.4,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",IKZF1,-0.0185,102,0.6845,0.5668,0.3814,24.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",IL10RA,0.0295,76,0.1287,0.0950,0.0252,61.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",IL16,0.1628,326,0.4236,0.4020,0.0596,118.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",IL32,0.0140,116,0.1783,0.2076,0.0556,323.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",INPP4A,-0.1438,174,0.6088,0.7253,0.0386,36.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",IQGAP2,0.0024,44,0.4383,0.2077,0.2837,-2.5,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ITGA4,-0.0937,101,0.6687,0.6171,0.1937,42.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ITGAL,-0.0010,152,0.1631,0.1499,0.0325,94.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ITGB2,0.1019,140,0.1607,0.1527,0.0181,108.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ITGB7,-0.1153,249,0.0997,0.0944,0.0192,251.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ITK,0.0282,57,0.5802,0.2924,0.3850,3.7,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ITM2A,-0.0072,247,0.1047,0.0729,0.0382,39.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",JUND,-0.1703,182,0.6961,0.6625,0.1192,60.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",KAT2B,-0.0116,238,0.3399,0.2683,0.1267,62.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LAMTOR4,-0.4641,238,0.1197,0.0844,0.0253,104.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LAPTM5,0.0215,90,0.0908,0.0591,0.0363,107.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LAT,-0.0781,52,0.1012,0.0515,0.0408,9.1,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LBR,0.0223,78,0.2036,0.1583,0.0326,39.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LCP1,-0.0490,323,0.4452,0.3564,0.0832,982.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LDHB,0.0184,94,0.2405,0.1942,0.0183,242.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LEPROTL1,0.1418,125,0.7366,0.6482,0.0141,134.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LGALS1,0.1260,83,0.1206,0.1103,0.0385,23.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LGALS3,-0.0063,159,0.1421,0.1246,0.0229,73.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LIMD2,-0.2025,66,0.2002,0.1996,0.0349,54.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LITAF,0.0478,181,0.1665,0.1159,0.0545,32.4,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LMAN2,0.0616,49,0.8930,0.8999,0.0000,2.5,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LPAR6,0.0673,355,0.1749,0.1218,0.0512,239.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LPXN,-0.0054,228,0.1430,0.0808,0.0334,170.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LRRFIP1,-0.0653,44,0.7789,0.5059,0.4701,-2.8,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LRRN3,0.1394,154,0.3638,0.3733,0.0177,192.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LSP1,0.0357,75,0.8877,0.8952,0.0008,22.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LTB,-0.0173,72,0.1600,0.1645,0.0234,274.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",LY6E,-0.0071,146,0.1317,0.1108,0.0136,132.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MAL,-0.1497,505,0.1520,0.1465,0.0135,1287.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MAP2K1,-0.0900,123,0.1875,0.1181,0.0717,43.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MAP3K1,-0.1565,180,0.8704,0.8200,0.1553,8.0,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MAP4K4,-0.0787,294,0.4209,0.4440,0.0365,161.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MAP7D1,-0.0652,645,0.1276,0.1064,0.0246,286.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MAPK1,-0.2172,254,0.1973,0.1322,0.0449,108.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MAPKAPK3,0.0421,39,0.0844,0.0618,0.0379,4.4,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MDFIC,0.1286,178,0.5656,0.4449,0.1867,61.4,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MFNG,-0.1726,70,0.0484,0.0374,0.0268,-1.9,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MIF,-0.1039,228,0.1196,0.0788,0.0306,105.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MKI67,-0.1843,84,0.4719,0.3040,0.0502,25.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MKNK2,0.1235,105,0.1601,0.0969,0.0708,33.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MLLT6,-0.1345,42,0.2164,0.1733,0.0574,2.7,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MOB3A,-0.0524,43,0.8766,0.1276,0.8734,-3.8,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MSN,0.0024,75,0.4640,0.4175,0.2065,67.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MTA2,-0.1911,67,0.3419,0.3033,0.0701,6.1,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MYH9,-0.4106,92,0.5714,0.2841,0.3768,10.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MYL12A,-0.0740,96,0.1170,0.0437,0.0789,10.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MYO1F,-0.0247,438,0.1502,0.0985,0.0571,237.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",MYO1G,-0.1558,152,0.6010,0.5413,0.0953,208.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",NCOA4,-0.3830,165,0.2083,0.0991,0.1157,42.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",NDFIP1,0.0195,218,0.2307,0.1829,0.0624,76.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",NDUFA4,-0.3506,143,0.1234,0.0823,0.0390,54.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",NDUFB9,-0.5310,106,0.1111,0.0513,0.0608,16.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",NFKB1,0.0236,61,0.3176,0.0385,0.2674,-3.1,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",NPTX1,-0.0457,192,0.0771,0.0740,0.0129,77.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",NUCKS1,-0.0319,546,0.1125,0.0669,0.0310,160.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",OAS2,-0.0672,63,0.3016,0.3380,0.0299,20.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",OAZ1,-0.1010,49,0.8702,0.1022,0.8640,-3.9,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",OPTN,0.1058,549,0.1529,0.1108,0.0192,355.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",OSTF1,-0.0035,244,0.2272,0.1513,0.0830,108.4,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",PICALM,-0.0603,83,0.2484,0.0439,0.2118,-3.1,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",PIK3CD,-0.1409,194,0.6156,0.5353,0.3047,16.4,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",PLCG1,0.0237,135,0.2347,0.1551,0.0388,82.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",PPP1CA,-0.6026,138,0.3406,0.1096,0.2270,18.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",PPP6R1,0.1014,51,0.4854,0.2508,0.2687,6.5,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",PPT1,-0.0384,399,0.1162,0.0534,0.0593,84.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",PRDX2,-0.2974,118,0.2351,0.2187,0.0345,99.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",PRF1,0.0203,327,0.1314,0.1020,0.0240,114.4,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",PSMB8,0.0292,103,0.1906,0.1348,0.0387,133.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",PSMB9,0.0440,305,0.2898,0.2185,0.0946,133.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",PTBP3,0.0171,254,0.5901,0.5029,0.1848,24.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",PTGER2,0.0090,66,0.1639,0.2158,0.0057,35.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",PTPRC,-0.1107,210,0.1413,0.1133,0.0115,158.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",PXN,-0.2391,68,0.0964,0.0514,0.0630,-0.4,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",RAB10,-0.3686,145,0.4241,0.3798,0.0655,55.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",RAC2,0.0161,92,0.2464,0.0410,0.2107,-2.4,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",RASA3,0.0266,121,0.3939,0.3402,0.1521,21.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",RASGRP2,-0.2983,154,0.3141,0.3034,0.0393,39.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",RASSF3,0.0240,34,0.4917,0.0000,0.4937,-3.5,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",RASSF5,-0.0244,129,1.0423,0.8037,1.2790,-4.7,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",RBL2,0.0687,36,0.3140,0.0947,0.2457,-3.1,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",RBM3,-0.0070,86,0.7822,0.6974,0.3630,-2.2,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",RCBTB2,-0.0591,208,0.6962,0.5853,0.2382,10.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",RCSD1,-0.1031,191,0.1832,0.1341,0.0240,169.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",RECQL,-0.0379,105,0.4605,0.2480,0.2847,-2.1,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",REEP5,0.0833,165,0.1007,0.0813,0.0381,48.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",REXO2,-0.0992,291,0.2130,0.1701,0.0389,133.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",RFLNB,,241,0.9641,0.9341,0.2094,1.6,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",RIPOR2,-0.0936,260,1.0489,0.2764,1.1626,-5.5,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",RNF157,-0.0823,65,0.1062,0.0460,0.0686,-3.3,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",RNF213,-0.0651,95,0.2308,0.0424,0.2000,-2.1,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",RNPEPL1,,184,0.1381,0.1187,0.0193,97.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",S100A10,-0.0117,109,0.4857,0.4812,0.1689,53.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",S100A11,-0.2419,75,0.1598,0.1846,0.0358,67.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",S100A4,0.0612,73,0.1593,0.1759,0.0158,254.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",S100A6,0.0128,166,0.1058,0.0778,0.0250,185.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",S1PR1,0.0097,156,0.6068,0.5302,0.1006,53.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",S1PR4,-0.0138,162,0.1677,0.1206,0.0198,146.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SAMD3,0.0146,286,0.3974,0.1329,0.3066,1.3,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SAMHD1,-0.1279,693,0.1691,0.2042,0.0318,1742.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SASH3,0.1113,130,0.1426,0.1379,0.0157,130.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SATB1,-0.0568,44,0.7771,0.2904,0.6790,-3.2,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SCAMP2,0.0248,225,0.2107,0.2064,0.0346,129.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SELENOH,-0.1218,57,0.3218,0.2987,0.1279,16.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SELL,0.0327,95,0.1465,0.0550,0.0543,20.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SELPLG,0.1420,478,0.1359,0.1138,0.0194,554.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SH3BGRL3,0.0480,160,0.6609,0.6614,0.0537,365.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SLC20A1,-0.2728,356,0.2556,0.1819,0.0564,108.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SLC38A1,-0.0711,177,0.0883,0.0484,0.0452,30.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SLFN5,-0.0002,81,0.2375,0.2247,0.0261,62.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SMCHD1,0.0154,69,0.5129,0.1191,0.4459,-3.3,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SNU13,-2.3591,52,0.4665,0.1174,0.3770,-3.1,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SOS1,-0.2411,143,0.2785,0.0969,0.2099,7.2,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SPG21,-0.1643,239,0.7310,0.6078,0.3681,-1.5,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SPN,-0.0292,151,0.1261,0.0851,0.0243,119.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SPTAN1,-0.1645,232,0.2797,0.2441,0.0820,33.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SQSTM1,-0.0299,188,0.8362,0.4960,0.7356,-4.8,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SRGN,-0.1166,244,0.1083,0.0572,0.0600,14.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SSR2,-0.2798,242,0.1702,0.1534,0.0377,141.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",STAT1,-0.0105,124,0.3310,0.2823,0.0857,82.0,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",STK10,0.0033,175,0.5228,0.4758,0.1087,61.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",STK17B,0.1020,253,0.8467,0.7520,0.3657,12.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",STK24,0.0113,65,1.1050,0.2886,1.1326,-4.2,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",STK38,-0.0271,75,0.3257,0.2738,0.0826,28.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",STK4,-0.0929,106,0.2864,0.0460,0.2492,-1.8,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SUMO3,0.1371,120,0.9250,0.8069,0.4090,-1.4,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SUN2,-0.0095,326,0.2199,0.1538,0.1047,198.1,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",SYNE2,-0.0322,65,0.2610,0.2482,0.0195,84.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TAB2,0.0846,180,0.9631,0.2202,0.9611,-5.2,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TAP2,0.0800,71,0.2301,0.1486,0.0497,26.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TAPBP,-0.1610,63,0.0551,0.0226,0.0334,1.5,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TBC1D10C,-0.2948,106,0.1016,0.0806,0.0164,65.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TC2N,0.0102,117,0.1566,0.0810,0.0951,12.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TES,0.0059,190,0.3989,0.3616,0.0892,58.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",THEMIS,0.0721,217,0.2136,0.1807,0.0671,45.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TM9SF2,-0.1130,67,0.3441,0.2646,0.1154,6.5,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TMC8,-0.1301,179,0.1073,0.0548,0.0499,13.4,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TMEM123,0.0918,243,0.3297,0.2430,0.1290,44.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TMEM50A,-0.0361,172,0.2434,0.1819,0.0512,134.9,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TMSB10,-0.4466,266,0.2377,0.2506,0.0270,1682.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TMSB4X,-0.2153,99,0.7226,0.6835,0.0796,765.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TOB1,-0.1467,84,0.1991,0.1806,0.0572,35.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TOMM7,-0.0544,172,0.3479,0.1276,0.2647,-1.0,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TOP2A,-2.2736,84,1.0392,0.6134,0.0112,12.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TPM4,-0.2087,62,0.0669,0.0224,0.0321,8.4,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TRAM1,0.0418,234,0.1224,0.0831,0.0239,147.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TRAT1,0.0682,133,0.2019,0.1390,0.0826,40.8,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TRIM22,0.0274,84,0.1476,0.1341,0.0110,104.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TRIR,-0.1769,46,0.2293,0.1956,0.0296,17.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TUBA4A,-0.0753,114,0.1027,0.1033,0.0237,8.9,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TUBB4B,-0.3330,259,0.3673,0.2193,0.0665,59.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TWF2,-0.1081,370,0.2575,0.2362,0.0603,190.2,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TXNDC17,-0.1818,202,0.1384,0.0930,0.0388,65.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TXNIP,-0.0095,30,0.0000,0.0000,0.0000,-3.4,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",TXNRD1,-0.4577,84,0.8250,0.0387,0.7931,-4.4,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",UBE2D3,-0.6687,70,0.5798,0.3027,0.3697,9.2,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",UBE2I,-2.0298,34,0.1039,0.0000,0.1031,-3.5,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",UBE2L6,0.0208,55,0.3460,0.0737,0.2798,-0.2,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",UCP2,0.0608,80,0.2071,0.1969,0.0184,104.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",UHMK1,0.1752,58,0.0305,0.0505,0.0025,6.4,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",USP1,-0.2918,195,0.7875,0.6343,0.1405,13.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",USP15,-0.1121,101,0.1663,0.1319,0.0533,33.7,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",UXT,-0.9903,87,0.4796,0.3593,0.2528,5.4,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",VAMP8,-0.0368,202,0.1270,0.0922,0.0252,144.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",VIM,0.0084,89,0.4462,0.4639,0.0341,202.6,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",WDR82,-1.5568,115,0.4593,0.3079,0.1873,34.3,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",WIPF1,0.0347,103,1.0316,0.9606,2.4490,-2.8,no
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",YWHAZ,-0.6693,162,0.6190,0.3585,0.3847,31.4,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ZAP70,-0.0079,86,0.1214,0.1039,0.0257,34.5,yes
"CD4+ T, resting","genome-scale, donor 1 (ref. 3)",ZC3HAV1,-0.1492,123,0.7171,0.7699,0.1643,14.4,yes


==> anc/Supplementary_Table_S3_hESC_K562_per_gene.csv <==
target,depmap_gene_effect,hESC_magnitude_guide_halves,K562_magnitude_cross_screen,log2_ratio,residual_hESC,residual_K562_day6,residual_K562_day8,both_sides_good_knockdown
AAMP,-1.18451,-0.185909,10.9056,,0.605951,0.238752,0.16626,no
AARS2,-0.435549,15.8972,1.75705,3.17755,0.156397,0.0560681,0.154482,yes
AATF,-0.857468,-0.335742,40.6357,,0.825772,0.150548,0.234716,no
ABCB10,0.0501724,-1.30133,17.6023,,0.438689,0.858351,0.809012,no
ABCB7,-1.26052,-0.0441588,3.5206,,0.557867,0.0805041,0.112423,no
ABCE1,-2.15542,0.980003,26.3247,-4.74749,0.898255,0.269008,0.637611,no
ABCF1,-0.882662,26.9282,3.81277,2.82021,0.311437,0.547639,0.690287,no
ABT1,-1.15958,-0.0560578,17.1189,,0.588331,0.173069,0.250506,no
ACD,-0.346444,3.45473,0.0450674,6.26035,0.325119,0.186933,0.183177,no
ACTB,-0.568721,5.35427,5.14451,0.0576555,0.297247,0.433328,0.458069,no
ACTL6A,-1.58201,-2.1557,46.7532,,0.787135,0.20772,0.220178,no
ACTR10,-1.52696,0.595157,2.55403,-2.10143,0.399565,0.101656,0.0324018,no
ACTR2,-1.25138,6.53742,0.0752448,6.44099,0.259661,0.09028,0.0834446,yes
ACTR6,-0.585074,-0.349448,13.6104,,0.636714,0.104877,0.0791426,no
ACTR8,-0.497998,5.32528,19.6228,-1.8816,0.350376,0.153739,0.0479092,no
ADAT2,-0.196584,0.394629,0.686012,-0.797738,0.176454,0.03769,0.06979,yes
ADRM1,-0.305587,0.895451,1.37747,-0.621339,0.688965,0.335142,0.285503,no
ADSL,-0.842636,0.762664,2.48065,-1.7016,0.0410633,0.179288,0.195783,yes
AHCTF1,-1.21261,0.537808,1.40692,-1.38738,0.544799,0.36925,0.389712,no
AHCY,-0.458287,0.379135,12.5095,-5.04417,0.111554,0.0691112,0.127694,yes
AIFM1,-0.337832,12.6521,-0.663187,,0.223282,0.199068,0.0964739,yes
AKIRIN2,-0.989916,3.72146,3.43314,0.11634,0.220696,0.256586,0.250635,yes
ALDOA,-1.25256,13.5839,28.2376,-1.05572,0.384362,0.0616911,0.112776,no
ALG1,-0.796725,1.43124,0.53186,1.42815,0.279589,0.134028,0.22276,yes
ALG11,-1.29083,0.457164,3.16633,-2.79203,0.484997,0.281221,0.195019,no
ALG13,-0.807143,3.74142,4.472,-0.257335,0.470921,0.0360103,0.017249,no
ALG14,-0.761351,3.1125,2.95564,0.0746039,0.414444,0.162419,0.0571912,no
ALG2,-1.36444,8.84052,11.4267,-0.3702,0.356282,0.298682,0.276844,no
ALYREF,-1.31946,1.85518,1.81272,0.0334026,0.625319,0.585297,0.666094,no
ANAPC1,-1.58865,0.177678,1.70923,-3.266,0.715351,0.339497,0.392274,no
ANAPC11,-1.43501,-0.361787,0.374638,,0.504687,0.202674,0.32488,no
ANAPC13,-0.512503,0.920485,0.62802,0.551584,0.439537,0.114088,0.0911866,no
ANKLE2,-2.34431,4.00457,0.352655,3.50532,0.5587,0.135177,0.212117,no
ANKRD49,-0.0665776,,0.219192,,0.159097,0.159617,0.141935,yes
AP2M1,-0.666427,0.166309,0.11823,0.492271,0.224158,0.582277,0.603982,no
AP2S1,-0.565695,0.658374,9.04377,-3.77995,0.142738,0.175096,0.0958722,yes
ARCN1,-1.41468,0.514791,1.74366,-1.76006,0.808902,0.452709,0.662826,no
ARGLU1,-0.599626,0.14935,6.37687,-5.41608,0.324147,0.181593,0.15192,no
ARIH1,-1.39676,2.58627,7.88664,-1.60854,0.205853,0.0738354,0.287739,yes
ARPC2,-0.514911,7.54609,0.231136,5.02891,0.192699,0.366689,0.294134,no
ARPC4,-0.653927,,3.0865,,0.371574,0.132476,0.150376,no
ATF4,-0.403687,4.36101,6.0581,-0.474205,0.155931,0.230891,0.344564,no
ATF5,-0.106662,-0.611045,56.034,,0.919861,0.224888,0.429548,no
ATL2,-0.608927,-0.358436,2.89512,,0.565644,0.19434,0.0565421,no
ATP1A1,-1.07497,0.626982,31.8802,-5.66809,0.113304,0.147411,0.191401,yes
ATP2A2,-1.70922,7.1562,0.5373,3.73539,0.319166,0.322802,0.338194,no
ATP6AP1,-0.965419,3.43707,11.5247,-1.74548,0.137613,0.167463,0.105591,yes
ATP6AP2,-0.727203,0.446336,3.09019,-2.7915,0.212331,0.0980888,0.148204,yes
ATP6V0B,-1.16983,-0.0496975,2.95475,,0.228333,0.153523,0.166338,yes
ATP6V0C,-2.22717,-2.29038,7.98359,,0.259565,0.190583,0.608958,no
ATP6V0D1,-1.33642,1.57487,1.49282,0.0771849,0.197114,0.270597,0.281288,yes
ATP6V1A,-1.88716,6.52458,26.795,-2.03801,0.159654,0.105062,0.116563,yes
ATP6V1B2,-1.89257,5.77983,13.6283,-1.2375,0.188032,0.243178,0.424221,no
ATP6V1C1,-1.09111,3.366,7.72192,-1.19792,0.123309,0.110909,0.124715,yes
ATP6V1D,-0.907553,4.23869,0.323207,3.71309,0.177222,0.182575,0.223962,yes
ATP6V1E1,-1.40703,3.55765,1.39477,1.3509,0.279638,0.165419,0.168687,yes
ATP6V1F,-1.14056,1.14084,2.48542,-1.1234,0.133418,0.1188,0.179467,yes
ATP6V1G1,-0.96427,1.2629,4.39763,-1.79998,0.125157,0.0827955,0.185391,yes
ATP6V1H,-0.81035,3.78,4.67918,-0.307868,0.243311,0.178837,0.162075,yes
ATR,-1.34457,1.21188,11.8581,-3.29055,0.471195,0.101518,0.36641,no
ATRIP,-0.614828,2.48452,10.7446,-2.11257,0.337056,0.0271063,0.0926621,no
AURKA,-1.22572,2.28965,3.19703,-0.481603,0.559083,0.176299,0.490343,no
BANF1,-2.05761,5.23796,0.264044,4.31016,0.492093,0.332401,0.41198,no
BANP,-0.938949,0.637538,6.25492,-3.29441,0.690963,0.470663,0.507965,no
BARD1,-0.690777,-0.892108,-0.167689,,0.460653,0.0980787,0.0941503,no
BCAR1,-0.147316,-0.348855,0.140167,,0.76836,0.492344,0.849055,no
BCAS2,-1.31456,1.94518,29.1429,-3.90517,0.585873,0.163739,0.331989,no
BCL2L1,-0.909607,-0.261519,0.950741,,0.649248,0.606901,0.521693,no
BCLAF1,-0.601358,2.47571,1.79968,0.4601,0.158421,0.110953,0.185756,yes
BCS1L,-0.349002,14.7842,0.705361,4.38955,0.189075,0.106737,0.0474736,yes
BDP1,-0.88085,0.25212,13.3911,-5.73102,0.551216,0.174095,0.296147,no
BNIP1,-0.651439,2.81597,17.6468,-2.6477,0.34255,0.197604,0.315194,no
BOP1,-1.19469,-0.077727,1.17982,,0.727163,0.788826,0.87053,no
BORA,-0.660719,2.68853,5.9701,-1.15094,0.268139,0.130217,0.0739973,yes
BPTF,-0.707219,2.48116,1.65521,0.584003,0.307762,0.435113,0.533718,no
BRCA1,-0.425698,-0.940136,1.93778,,0.583929,0.196448,0.181211,no
BRCA2,-0.474076,-0.314832,0.978338,,0.713995,0.0699985,0.0657837,no
BRF1,-1.24129,-0.151627,1.64283,,0.600231,0.166912,,no
BRF2,-1.72237,3.24216,0.276155,3.5534,0.244299,0.105315,0.0702659,yes
BRIP1,-0.296919,3.57785,0.0720333,5.63429,0.411071,0.0509187,0.083162,no
BRIX1,-1.10014,-0.257174,14.8568,,0.603723,0.318401,0.413361,no
BTF3,-0.810738,5.00413,19.3365,-1.95013,0.472576,0.211166,0.0848556,no
BUB1,-0.837203,1.99438,0.656311,1.60349,0.48597,0.137316,0.133184,no
BUB1B,-1.03059,3.09797,1.33291,1.21674,0.439277,0.126767,0.141197,no
BUB3,-2.19157,2.02298,10.0399,-2.3112,0.539072,0.293894,0.368352,no
BUD13,-0.766777,-0.22555,7.21288,,0.453451,0.402116,0.791561,no
BYSL,-1.36985,0.604246,37.6382,-5.96092,0.632891,0.194375,0.21671,no
C19orf25,-0.186534,-0.10503,0.45347,,0.126887,0.176915,0.148455,yes
C1QBP,-0.372619,0.567508,6.90865,-3.60569,0.215693,0.197718,0.24822,yes
C1orf109,,1.06979,0.258816,2.04733,0.198417,0.686075,0.745281,no
C9orf78,-0.331845,6.37338,0.183044,5.12179,0.399746,0.18855,0.222255,no
CACTIN,-0.9276,1.12181,6.27212,-2.48313,0.875332,0.444818,0.792941,no
CAMLG,-0.468443,3.80151,6.50663,-0.775338,0.166687,0.222804,0.146316,yes
CAPZB,-1.03256,5.19085,11.2575,-1.11684,0.445256,0.145002,0.268124,no
CBLL1,-0.333713,27.3554,13.0699,1.06558,0.172816,0.224488,0.246883,yes
CBX1,-0.227933,0.304151,0.349629,-0.201035,0.174178,0.107284,0.0597107,yes
CCDC137,-0.393289,1.00494,1.35157,-0.427534,0.539844,0.094837,0.0917061,no
CCDC174,-0.739235,-0.248049,23.4279,,0.493875,0.1589,0.117702,no
CCDC86,-0.615222,0.66778,27.1343,-5.3446,0.499698,0.116795,0.200664,no
CCNB1,-0.768386,2.05132,0.744999,1.46124,0.17037,0.086697,0.110689,yes
CCNH,-1.24187,0.751598,22.8974,-4.92908,0.610569,0.0654429,0.0970142,no
CCNK,-1.5816,2.36051,4.18276,-0.825358,0.596808,0.855973,0.567733,no
CCT2,-1.42923,0.480455,25.7973,-5.74667,0.709333,0.151063,0.33651,no
CCT3,-2.16038,1.48003,16.9944,-3.52136,0.709313,0.1141,0.260859,no
CCT4,-2.1512,-0.650727,27.1823,,0.756132,0.183722,0.242716,no
CCT5,-1.13554,3.34767,37.1565,-3.47239,0.576929,0.0971407,0.14508,no
CCT6A,-1.64006,0.819776,6.43079,-2.97169,0.724612,0.302506,0.77256,no
CCT7,-1.28537,12.5906,40.8949,-1.69958,0.680193,0.134238,0.31886,no
CCT8,-1.67628,-0.155337,17.6609,,0.665894,0.196327,0.28268,no
CD2BP2,-0.252514,1.73319,1.64519,0.0751795,0.147974,0.240914,0.181232,yes
CDC123,-1.8852,2.44945,4.04131,-0.722362,0.484196,0.0762958,0.150873,no
CDC16,-2.27083,0.446692,1.64006,-1.8764,0.52337,0.130509,0.37195,no
CDC20,-2.00205,-0.0238656,0.620532,,0.50385,0.486005,0.890594,no
CDC23,-2.19839,0.477753,4.99269,-3.38548,0.946797,0.212232,0.221205,no
CDC27,-2.64456,-0.752215,-0.0875812,,0.668696,0.541485,0.614903,no
CDC40,-0.915315,2.07035,0.913541,1.18033,0.485601,0.405527,0.317606,no
CDC42,-1.05021,4.60808,0.271554,4.08486,0.292963,0.199422,0.210447,yes
CDC45,-2.16405,0.155313,0.388546,-1.3229,0.50297,0.230295,0.116652,no
CDC5L,-1.64633,-4.75805,40.6463,,0.731923,0.261552,0.173879,no
CDC6,-1.33471,0.476621,6.19195,-3.69948,0.645917,0.277468,0.411252,no
CDC7,-2.22018,17.6871,1.91834,3.20476,0.125633,0.0887667,0.143671,yes
CDC73,-1.36367,7.83441,15.2134,-0.957445,0.475843,0.308686,0.319472,no
CDCA5,-0.863909,0.59923,0.213075,1.49175,0.415412,0.507621,0.587666,no
CDCA8,-1.42684,0.233781,0.720792,-1.62442,0.484228,0.365481,0.513439,no
CDK1,-2.38757,0.309704,7.37223,-4.57314,0.803919,0.318723,0.64192,no
CDK9,-1.45513,0.438849,7.52555,-4.1,0.294983,0.189188,0.209317,yes
CEBPZ,-1.06569,0.186823,27.8876,-7.2218,0.499633,0.13621,0.312509,no
CENPA,-0.897724,2.11447,0.350642,2.59223,0.762588,0.613195,0.112799,no
CENPC,-0.939549,0.162783,4.02758,-4.62889,0.671066,0.156027,0.214713,no
CENPE,-0.971192,1.73157,3.21006,-0.890518,0.927255,0.0719798,0.154911,no
CENPH,-0.751778,0.520127,0.442792,0.232235,0.354778,0.119092,0.0756376,no
CENPJ,-0.247171,0.0170311,16.2841,-9.90108,0.539024,0.181757,0.277927,no
CENPK,-1.57181,1.65254,16.7214,-3.33894,0.571608,0.0948084,0.167168,no
CENPN,-1.36796,,1.15926,,0.653568,0.22476,0.277728,no
CENPT,-0.547123,-1.50419,1.91232,,0.614919,0.155307,0.277691,no
CENPW,-1.65719,0.875473,1.29909,-0.569371,0.592479,0.109976,0.101558,no
CEP152,-0.129486,-0.0441039,1.34964,,0.183655,0.107682,0.150538,yes
CEP192,-0.86307,-0.145688,1.73194,,0.379676,0.301676,0.305727,no
CEP85,-0.34187,0.277909,1.17415,-2.07894,0.31505,0.11085,0.0733436,no
CFDP1,-0.306784,9.77505,1.5787,2.63037,0.228676,0.463202,0.332662,no
CHAF1B,-1.83129,1.40668,50.0156,-5.15201,0.462881,0.0641725,0.175363,no
CHCHD1,-0.566557,3.81031,2.73219,0.479852,0.174199,0.133502,0.161963,yes
CHCHD4,-0.982298,8.5612,18.2851,-1.09478,0.380198,0.0927343,0.189658,no
CHEK1,-1.86672,1.08633,2.99212,-1.4617,0.339522,0.459116,0.689463,no
CHERP,-1.0883,2.70615,29.9215,-3.46687,0.367181,0.355112,0.357917,no
CHMP2A,-1.8238,1.23548,7.13042,-2.52891,0.166656,0.415485,0.324967,no
CHMP3,-0.818878,3.09892,46.3811,-3.9037,0.199227,0.127123,0.340932,no
CHMP5,-0.478198,-0.227546,0.394317,,0.336886,0.205071,0.318221,no
CHMP6,-1.58285,2.79223,45.4347,-4.02431,0.920892,0.0492845,0.0457478,no
CHORDC1,-0.72388,26.7476,1.25689,4.41148,0.16296,0.091191,0.105749,yes
CHTF18,-0.260561,2.79345,0.104533,4.74002,0.096902,0.066022,0.165494,yes
CIAPIN1,-0.834304,1.77168,16.4442,-3.21439,0.198142,0.0880044,0.0706605,yes
CINP,-0.96962,0.738864,12.7401,-4.10793,0.434135,0.121568,0.124732,no
CKAP5,-2.10221,1.15429,0.222108,2.37768,0.762995,0.487292,0.610038,no
CLNS1A,-1.42292,8.14037,33.5185,-2.04179,0.36137,0.0918412,0.041503,no
CLSPN,-0.896442,-0.0618522,4.54445,,0.814685,0.326506,0.516683,no
CLTC,-1.42479,-0.0227253,8.66067,,0.622273,0.241021,0.317815,no
CMPK1,-0.907382,13.2139,-0.0343331,,0.170279,0.165252,0.120523,yes
CMTR1,-0.803559,51.3322,58.4231,-0.186675,0.16009,0.228472,0.24189,yes
CNIH4,-0.303569,-0.465711,9.88396,,0.106684,0.0383027,0.125213,yes
CNOT1,-0.817854,52.0188,32.9122,0.66041,0.407997,0.225682,0.32599,no
CNOT2,-0.482339,25.7654,17.1185,0.589876,0.300022,0.277061,0.396331,no
CNOT3,-1.50758,52.2705,35.3958,0.562417,0.346047,0.190272,0.408979,no
COA5,-0.431113,2.99216,1.75644,0.768528,0.238013,0.102478,0.0600297,yes
COG2,-0.478688,1.61625,2.1683,-0.423916,0.167911,0.103722,0.126439,yes
COG3,-0.923876,7.39584,15.1599,-1.03547,0.202015,0.078833,0,yes
COG4,-0.438704,0.735818,0.774551,-0.0740121,0.29609,0.0796521,0.0833858,yes
COPA,-2.05071,1.38757,4.29286,-1.62938,0.695367,0.728263,0.816638,no
COPB1,-2.19645,-0.368688,7.64271,,0.672362,0.459737,0.703598,no
COPB2,-2.20454,-0.0530522,4.07625,,0.797139,0.499841,0.632671,no
COPE,-1.13536,-0.098868,1.97817,,0.369528,0.121704,0.148778,no
COPS3,-0.720493,1.56956,17.2827,-3.4609,0.33537,0.237067,0.207778,no
COPS4,-1.10522,1.00047,21.6481,-4.43549,0.694926,0.0584954,0.127328,no
COPS5,-1.80745,1.04002,7.44098,-2.83888,0.394922,0.256567,0.133541,no
COPS6,-1.54745,1.1567,16.0597,-3.79535,0.518231,0.0611738,0.0864316,no
COPS8,-1.02506,1.53728,5.54995,-1.85209,0.454559,0.164254,0.166372,no
COPZ1,-1.42685,-1.06382,0.960137,,0.67992,0.731082,0.968171,no
COQ2,-0.380687,7.86974,2.49817,1.65544,0.134741,0,0.0507675,yes
COQ4,-0.556124,12.6861,0.199108,5.99356,0.23124,0.107051,0.139658,yes
COX10,-0.369212,16.7503,5.38472,1.63725,0.144905,0.139874,0.101949,yes
COX11,-0.410755,10.8997,7.91361,0.461883,0.246519,0.094722,0.0644685,yes
COX15,-0.288122,9.32286,19.4035,-1.05747,0.142653,0,0.0903419,yes
COX17,-0.74675,3.84546,7.10846,-0.886382,0.102008,0.107795,0.082871,yes
COX5A,-0.482197,10.3225,6.98191,0.564102,0.257695,0.0842553,0.130139,yes
COX5B,-0.379548,8.04341,3.3177,1.27762,0.298594,0.147618,0.116391,yes
COX6C,-0.380205,9.98224,6.21332,0.684001,0.128369,0.0715645,0.0876544,yes
COX7B,-0.594626,9.9386,5.02813,0.98302,0.107323,0.123744,0.11713,yes
COX7C,-0.45385,-1.91292,7.87631,,0.195455,0.105575,0.205426,yes
CPOX,-0.237216,-0.218264,-0.245254,,0.165469,0.115066,0.0680153,yes
CPSF1,-1.17857,4.38974,18.8731,-2.10413,0.569998,0.138892,0.308882,no
CPSF3,-1.65182,1.99719,27.7327,-3.79555,0.393603,0.160588,0.188319,no
CPSF4,-1.46016,0.815856,20.0601,-4.61987,0.474208,0.172912,0.321584,no
CPSF6,-0.812204,4.79415,54.215,-3.49935,0.607549,0.175185,0.0924828,no
CRCP,-1.41783,0.526133,0.228891,1.20077,1.10873,0.323732,0.327805,no
CRLS1,-0.490714,8.91578,0.0977099,6.51171,0.270101,0.167957,0.148584,yes
CRNKL1,-1.79437,0.572009,0.882037,-0.624801,0.62736,0.535013,0.615953,no
CS,-0.41994,0.13209,0.996777,-2.91574,0.217632,0.125059,0.117339,yes
CSE1L,-2.1276,-0.265252,78.2937,,0.720923,0.109965,0.218379,no
CSNK1A1,-0.880564,2.79703,5.48778,-0.972324,0.766403,0.179762,0.24023,no
CSNK2B,-0.855235,16.025,11.6516,0.459804,0.210693,0.187272,0.226584,yes
CSTF1,-0.748809,0.754866,9.80903,-3.69982,0.50926,0.209964,0.38226,no
CSTF3,-1.16366,2.23417,25.8784,-3.53394,0.509404,0.177537,0.332584,no
CTCF,-1.62033,-0.607462,4.30562,,1.06679,0.584852,0.652991,no
CTNNBL1,-0.878701,11.158,15.9553,-0.515961,0.278556,0.120361,0.0732613,yes
CTR9,-1.00304,12.4266,55.5457,-2.16024,0.522358,0.190306,0.401114,no
CTU2,-0.655542,9.90636,3.37732,1.55248,0.320906,0.112743,0.137964,no
CUL1,-0.700927,6.72128,3.33695,1.0102,0.430783,0.284665,0.238692,no
CUL2,-0.529608,13.6156,10.3189,0.399971,0.243924,0.164128,0.174062,yes
CWC15,,0.341831,23.7305,-6.11731,0.7331,0.248106,0.593349,no
CXXC1,-0.244041,4.85475,34.1223,-2.81325,0.638,0.24537,0.236872,no
CYC1,-0.402872,7.88817,2.48495,1.66647,0.319523,0.356969,0.348977,no
CYCS,-0.693752,20.5663,6.34806,1.6959,0.120534,0.0510949,0.109821,yes
DAD1,-1.86526,4.32866,14.6034,-1.75431,0.430904,0.127112,0.270025,no
DAP3,-0.644426,9.65263,8.83034,0.128453,0.237828,0.0949664,0.0805588,yes
DBF4,-0.823135,11.0132,2.41186,2.19102,0.227791,0.22857,0.18014,yes
DBR1,-1.89523,116.912,43.0295,1.44203,0.15388,0.0845623,0.0452128,yes
DCLRE1B,-0.639324,0.549465,-0.168814,,0.273075,0.341646,,no
DCTN2,-0.979144,0.50022,2.29241,-2.19623,0.52103,0.0790193,0.0782421,no
DCTN3,-0.735107,-0.186313,0.852104,,0.581374,0.117343,0.111643,no
DCTN4,-0.880855,-0.0987341,2.89081,,0.559749,0.132087,0.243936,no
DCTN5,-1.21463,3.9577,2.15571,0.876496,0.275324,0.132693,0.20296,yes
DCTN6,-1.18561,1.25055,1.12783,0.149006,0.336112,0.212023,0.291385,no
DCUN1D5,-0.0451557,2.13639,7.118,-1.7363,0.118099,0.160616,0.202654,yes
DDB1,-1.95465,2.09987,1.86059,0.174543,0.345067,0.586129,0.782952,no
DDOST,-1.02157,0.525746,17.9847,-5.09626,0.883856,0.154645,0.104146,no
DDX1,-0.363171,11.1357,0.303397,5.19784,0.150596,0.0967188,0.0964763,yes
DDX10,-1.46854,0.481288,38.7537,-6.33129,0.72241,0.131449,0.165129,no
DDX11,-0.721567,1.0366,-0.210431,,0.298965,0.175981,0.24391,yes
DDX18,-1.6072,-0.0436981,53.9756,,0.685101,0.156085,0.457348,no
DDX20,-1.30844,4.20317,18.4219,-2.13187,0.388518,0.0973416,0.146558,no
DDX21,-1.2619,-2.97256,29.6739,,0.78769,0.16594,0.172909,no
DDX23,-1.02088,2.53588,10.5625,-2.05839,0.535833,0.254424,0.618571,no
DDX24,-0.925461,1.2757,29.3323,-4.52313,0.592589,0.206206,0.425684,no
DDX41,-1.3768,0.706144,27.1685,-5.26583,0.610851,0.240343,0.57271,no
DDX46,-1.01082,0.997667,9.20048,-3.20508,0.43627,0.368064,0.664214,no
DDX5,-0.759129,5.30469,3.96017,0.421706,0.200768,0.159628,0.144317,yes
DDX51,-0.892511,-0.294961,23.8497,,0.561619,0.21346,0.159169,no
DDX52,-0.685128,1.43885,40.2186,-4.80488,0.906231,0.0991652,0.203999,no
DDX54,-1.45951,-0.163093,3.87726,,0.762903,0.338017,0.608786,no
DDX55,-1.01408,-0.18062,11.1253,,0.314292,0.126164,0.212351,no
DDX56,-1.98071,-0.0197318,49.8417,,0.659752,0.183937,0.205381,no
DDX59,-0.947309,1.42049,3.43499,-1.27391,0.307176,0.0767646,0.137564,no
DENR,-0.777183,14.6926,7.56536,0.957609,0.243666,0.0900112,0.184166,yes
DERL2,-0.239621,0.911504,16.9782,-4.21929,0.417938,0.0408743,0.190587,no
DHDDS,-2.16008,3.45065,69.878,-4.3399,0.386434,0.0522489,0.0834911,no
DHPS,-0.834136,5.57974,4.22089,0.402649,0.267187,0.26407,0.127438,yes
DHX15,-1.5012,0.645041,100.178,-7.27896,0.642603,0.150194,0.132284,no
DHX16,-1.29388,1.95844,2.84062,-0.536504,0.45053,0.209156,0.526892,no
DHX33,-1.1648,0.599162,10.8767,-4.18216,0.290149,0.240922,0.139548,yes
DHX36,-0.800433,20.496,17.0257,0.267633,0.172039,0.046047,0.091483,yes
DHX37,-1.47683,0.977558,25.5435,-4.70763,1.00306,0.192987,0.461431,no
DHX8,-1.51133,0.215893,0.701543,-1.70022,0.660275,0.772912,0.39649,no
DHX9,-1.16377,9.27668,2.29487,2.0152,0.231118,0.361261,0.378321,no
DICER1,-0.443592,6.57426,11.6216,-0.821907,0.0994474,0.0533384,0.124939,yes
DIMT1,-1.26193,0.423529,26.7558,-5.98124,0.621846,0.209677,0.463492,no
DKC1,-1.28526,2.18728,27.4272,-3.6484,0.646063,0.108719,0.112073,no
DLD,-0.177644,4.50854,49.2612,-3.44972,0.22757,0.0893996,0.0894964,yes
DMAP1,-1.13109,8.00882,50.395,-2.65362,0.515323,0.264184,0.270781,no
DNAJA3,-0.894612,6.98509,33.9991,-2.28315,0.499673,0.0778948,0.190988,no
DNAJC19,-0.110434,0.18034,43.4694,-7.91314,0.157527,0.229532,0.333368,no
DNAJC8,-0.799323,6.57882,3.4785,0.919366,0.145744,0.0600053,0.0502263,yes
DNM1L,-0.581074,5.50378,5.18885,0.0850064,0.507365,0.163978,0.138514,no
DNMT1,-0.735055,18.4463,6.9304,1.41232,0.225775,0.119764,0.0633715,yes
DNTTIP2,-0.768396,0.181201,55.5007,-8.25877,0.788323,0.110625,0.207679,no
DOHH,-0.394211,6.77792,16.3247,-1.26814,0.356885,0.0559078,0.0444124,no
DONSON,-2.21612,1.18384,15.4027,-3.70164,0.660527,0.162488,0.250453,no
DPAGT1,-1.40327,3.42304,0.083062,5.36495,0.411332,0.0658758,0.0800286,no
DPH2,-0.261631,5.0084,10.8154,-1.11067,0.205699,0.0376887,0.0832774,yes
DPH3,-0.890837,6.89667,-0.495704,,0.200458,0.122184,0.102253,yes
DR1,-0.884026,18.0521,2.97558,2.60092,0.207078,0.227119,0.18305,yes
DRAP1,-0.349687,0.524773,5.35573,-3.35132,0.524109,0.122018,0.15384,no
DSN1,-0.904487,-0.573621,14.1203,,0.210409,0.124691,0.271371,yes
DTL,-2.17677,-0.2762,6.81773,,0.466886,0.447851,0.427699,no
DTYMK,-1.50997,-0.064919,6.54619,,0.148421,0.304085,0.294761,no
DYNC1H1,-1.59488,0.128658,4.4897,-5.125,0.461197,0.251941,0.505944,no
DYNC1I2,-1.63821,-0.902517,0.563821,,0.628841,0.317513,0.807337,no
DYNLL1,-0.545318,3.13729,7.20264,-1.19901,0.196125,0.188978,0.146525,yes
DYNLRB1,-1.75817,1.5863,1.05727,0.585321,0.413654,0.536985,0.789685,no
E4F1,-0.425723,2.96357,13.3429,-2.17067,0.24655,0.0804778,0.362128,no
EBNA1BP2,-0.957416,-1.44334,16.1333,,0.826556,0.135962,0.349551,no
ECD,-2.03083,0.231082,13.9338,-5.91404,0.475769,0.148318,0.282616,no
ECT2,-0.977035,0.489005,3.19857,-2.70951,0.504055,0.181404,0.488669,no
EEF1G,-1.01922,1.65248,22.8524,-3.78964,0.585183,0.0655746,0.166944,no
EEF2,-2.44961,10.6459,3.37847,1.65586,0.49426,0.477412,0.88979,no
EFTUD2,-1.8532,-0.0811569,2.35229,,1.07245,0.647025,0.87997,no
EIF1,-1.10263,0.597524,2.70794,-2.18013,0.361014,0.177027,0.224618,no
EIF1AX,-1.91788,9.44029,17.588,-0.897686,0.280032,0.335897,0.462154,no
EIF2B1,-0.954717,1.31933,21.7564,-4.04356,0.698365,0.0920325,0.0854093,no
EIF2B2,-1.5511,-0.0236729,61.498,,0.434013,0.248921,0.416232,no
EIF2B3,-1.524,0.990576,98.2757,-6.63242,0.734116,0.0606737,0.0318721,no
EIF2B4,-1.71695,0.403708,47.9201,-6.89117,1.02464,0.264787,0.514851,no
EIF2B5,-1.19058,0.368356,50.7327,-7.10567,0.806528,0.246211,0.345268,no
EIF2S1,-1.81093,-0.119595,72.9849,,0.987477,0.188854,0.579567,no
EIF2S2,-1.34043,1.87151,10.4938,-2.48727,0.72888,0.443252,0.495732,no
EIF2S3,-1.68548,1.9786,54.9499,-4.79556,0.547231,0.208682,0.384642,no
EIF3A,-1.68962,6.21053,35.6128,-2.51961,0.721632,0.320158,0.460299,no
EIF3D,-1.69121,5.8168,67.0528,-3.527,0.670843,0.213332,0.292175,no
EIF3E,-1.31783,1.95368,37.6066,-4.26672,0.953443,0.289985,0.410181,no
EIF3F,-1.46199,25.7405,19.9247,0.369484,0.306118,0.351092,0.348822,no
EIF3G,-1.21926,19.0629,28.8852,-0.599563,0.575374,0.203073,0.441224,no
EIF3H,-0.923431,46.7423,36.2283,0.367611,0.193846,0.106403,0.153677,yes
EIF3I,-1.6785,6.7954,16.7156,-1.29856,0.766613,0.319449,0.377941,no
EIF3J,-0.576195,19.351,11.1329,0.797584,0.286343,0.0724214,0.107977,yes
EIF3L,-0.372368,5.75702,4.43248,0.377208,0.127343,0.0591388,0.059124,yes
EIF3M,-1.11283,57.4673,29.1822,0.977653,0.317344,0.183308,0.338862,no
EIF4E,-1.49999,51.6788,68.5795,-0.408204,0.361344,0.07066,0.145571,no
EIF4G1,-0.709365,97.8574,30.2378,1.69433,0.246405,0.232641,0.347197,no
EIF4G2,-0.652475,13.8977,6.64373,1.06478,0.46091,0.369762,0.55942,no
EIF5A,-0.968847,7.44377,12.8958,-0.792795,0.546072,0.363673,0.419722,no
EIF6,-1.44558,-0.927285,30.8841,,0.643956,0.125194,0.171782,no
ELAC2,-0.904567,8.44948,1.698,2.31503,0.221393,0.0755987,0.172371,yes
ELL,-1.29924,-1.35728,6.7119,,1.13771,0.195606,0.220107,no
ELP2,-0.62905,13.5607,1.22507,3.46849,0.350615,0.199596,0.295927,no
ELP3,-0.836097,14.4927,5.68647,1.34973,0.327362,0.0651787,0.25011,no
ELP5,-0.921928,11.6613,6.5646,0.82895,0.382768,0.163383,0.198377,no
EMC1,-0.380504,1.17733,1.58385,-0.427918,0.715618,0.0631863,0.160787,no
EMC4,-0.390552,1.42576,1.15129,0.308483,0.125736,0.0369912,0.122234,yes
ENO1,-0.358055,6.99745,8.10594,-0.21215,0.142611,0.0908326,0.0568123,yes
EP400,-0.968427,18.49,66.1237,-1.83842,0.256788,0.0900747,0.132982,yes
ERAL1,-0.367528,4.3612,2.98602,0.546501,0.0952901,0.131607,0.132415,yes
ERCC2,-0.767612,0.870537,19.1048,-4.45588,0.427484,0.0356989,0.113885,no
ERCC3,-1.46566,1.75296,5.39043,-1.62061,0.469087,0.075256,0.165906,no
ERH,-2.05669,-0.952128,9.89724,,0.859059,0.609139,0.840643,no
ESF1,-0.783809,-0.00479688,10.4759,,0.58287,0.278719,0.459297,no
ESPL1,-2.05821,0.76196,-0.476444,,0.211595,0.425223,0.843376,no
ETF1,-1.79047,11.7479,26.6848,-1.18361,0.544801,0.192044,0.402187,no
EXOC1,-0.570589,0.0213995,1.03929,-5.60188,0.327122,0.123281,0.143603,no
EXOC2,-0.418325,1.05821,0.263618,2.00511,0.271376,0.0826352,0.183804,yes
EXOC3,-0.612071,0.833796,0.135559,2.62077,0.491246,1.02327,1.11375,no
EXOC4,-0.386149,2.64179,6.80391,-1.36485,0.401844,0.025302,0.0458557,no
EXOC5,-0.489396,2.60951,4.40438,-0.75516,0.356175,0.188676,0.212399,no
EXOSC1,-0.61304,3.00378,2.40501,0.320738,0.370136,0.19713,0.137068,no
EXOSC10,-0.58014,1.46375,9.72804,-2.73248,0.282782,0.235434,0.232899,yes
EXOSC2,-0.964211,0.0119746,42.3539,-11.7883,0.398851,0.175514,0.316107,no
EXOSC3,-1.17847,0.668374,37.18,-5.79773,0.529585,0.242363,0.402389,no
EXOSC4,-1.2428,0.248197,44.6247,-7.49021,0.369441,0.223906,0.217919,no
EXOSC6,-1.31773,2.94727,34.972,-3.56875,0.496557,0.273693,0.336015,no
EXOSC7,-0.932728,0.780185,5.75043,-2.88178,0.44851,0.225189,0.257108,no
EXOSC8,-1.09525,1.83076,28.7865,-3.97488,0.383931,0.123947,0.277536,no
FAF2,-0.414175,3.63471,1.4176,1.35839,0.456189,0.0478648,0.0824876,no
FAM136A,-0.501438,2.88066,21.1204,-2.87416,0.206722,0.26953,0.218953,yes
FAM32A,-0.8407,0.950386,8.76256,-3.20477,0.673707,0.264325,0.366044,no
FARSA,-0.88261,-0.547859,54.0196,,0.634714,0.0741578,0.132815,no
FARSB,-1.91282,-3.33811,50.7363,,0.877493,0.0976442,0.131934,no
FBL,-1.10724,0.22423,81.3764,-8.50349,0.797401,0.0604407,0.17261,no
FBXO5,-1.27901,2.76895,2.57258,0.106124,0.997345,0.366131,0.462442,no
FCF1,-1.39835,-0.728346,50.8518,,0.874182,0.170093,0.225918,no
FDXR,-0.54311,2.05316,0.206722,3.31208,0.23563,0.0772026,0.131794,yes
FEN1,-0.803912,6.11392,7.82928,-0.356782,0.21045,0.0999316,0.0877936,yes
FNBP4,-0.535149,6.24198,2.59272,1.26754,0.176936,0.131135,0.226494,yes
FNTA,-1.05037,2.67424,2.07004,0.369468,0.309538,0.171876,0.190847,no
FTSJ3,-1.13318,1.08688,17.0026,-3.9675,0.646695,0.519573,0.846472,no
FXN,-0.634786,2.17173,1.93265,0.168266,0.729646,0.0532321,0.0976113,no
GABPA,-0.859906,2.01084,1.38034,0.542776,0.632894,0.534915,0.347053,no
GAK,-0.495852,0.553138,0.0120693,5.51822,0.320564,0.607159,0.569807,no
GAPDH,-1.26468,14.0264,0.585381,4.58262,0.288506,0.424811,0.407722,no
GAR1,-0.603752,0.300458,4.30082,-3.83938,0.654172,0.159629,0.167525,no
GBF1,-0.959209,-26.4225,33.2195,,0.566535,0.172852,0.354099,no
GEMIN4,-0.675113,2.36514,18.2236,-2.94581,0.487065,0,0.0734012,no
GEMIN5,-1.58074,1.24205,40.6746,-5.03334,0.607723,0.0522137,0.0558666,no
GEMIN6,-0.801548,5.79112,0.558078,3.3753,0.215864,0.255093,0.115153,yes
GEMIN7,-0.664389,5.7004,0.441261,3.69136,0.402563,0.105836,0.150247,no
GEMIN8,-0.529841,7.16616,1.62429,2.14139,0.462876,0.0787452,0.161399,no
GFER,-0.665611,11.9637,15.0635,-0.332396,0.38678,0.171507,0.165559,no
GFM1,-0.402711,9.89946,14.3312,-0.533736,0.193081,0.0489768,0.0319903,yes
GGPS1,-1.29926,0.0933026,-0.396114,,0.401255,0.14749,0.258094,no
GINS1,-2.02284,-0.456716,63.1654,,0.573322,0.0821824,0.293369,no
GINS2,-2.09566,6.76969,32.8723,-2.27971,0.356562,0.0829894,0.21488,no
GINS3,-1.10555,3.77596,14.1114,-1.90195,0.244111,0.0620306,0.135851,yes
GINS4,-1.38137,5.37418,40.5448,-2.9154,0.387201,0.080755,0.205564,no
GIT2,-0.0627945,3.02757,1.62484,0.897868,0.252489,0.883546,0.979213,no
GLE1,-0.611068,-0.623101,6.69696,,0.694757,0.187528,0.652166,no
GLMN,-0.238837,1.69216,1.97048,-0.219679,0.540606,0.0789901,0.0369767,no
GLRX3,-0.21896,5.14658,3.8659,0.41281,0.11957,0.158348,0.136137,yes
GLRX5,-0.394772,9.64935,0.966618,3.31941,0.188806,0.0807569,0.107112,yes
GNB1L,-0.566445,7.77096,0.693789,3.48552,0.113877,0.100325,0.0566462,yes
GNL2,-1.30687,0.0438811,26.4893,-9.23759,0.68789,0.130456,0.438123,no
GNL3L,-0.899182,1.0283,15.3183,-3.89693,0.538777,0.0613662,0.102169,no
GOLT1B,-0.313057,11.0053,4.44087,1.30929,0.221338,0.138736,0.353649,no
GON4L,-0.489087,10.6182,0.400909,4.72712,0.32989,0.539179,0.604989,no
GPN1,-1.68861,0.0287424,25.9519,-9.81844,0.388891,0.272078,0.62316,no
GPN3,-1.21807,0.686868,50.8455,-6.20994,0.675431,0.169287,0.237621,no
GPS1,-0.985667,0.807243,9.70205,-3.58721,0.416796,0.232241,0.20737,no
GRPEL1,-1.33766,0.322994,18.7394,-5.85843,0.821692,0.270972,0.383012,no
GRSF1,-0.198127,3.35143,5.26642,-0.652048,0.213253,0.17771,0.0931661,yes
GRWD1,-0.741903,0.0937489,1.51503,-4.0144,0.39932,0.16086,0.168425,no
GSPT1,-1.71006,8.69406,55.2369,-2.66753,0.208495,0.188017,0.31354,no
GTF2A1,-0.775839,17.7904,23.5837,-0.406686,0.272979,0.278302,0.280256,yes
GTF2A2,-1.35584,20.002,21.625,-0.112558,0.263561,0.110173,0.131774,yes
GTF2E1,-1.22865,1.42766,12.8252,-3.16725,0.380269,0.148848,0.174007,no
GTF2E2,-1.36098,2.12129,14.2148,-2.74438,0.383343,0.0299774,0.0790501,no
GTF2F2,-0.838401,4.37951,19.2183,-2.13364,0.916057,0.118654,0.0873793,no
GTF2H1,-0.759675,1.43638,29.8535,-4.37739,0.471504,0.22418,0.222458,no
GTF2H2C,,,2.55914,,0.715699,0.0682862,0,no
GTF2H3,-0.877894,2.29693,6.06587,-1.40101,0.337275,0.102089,0.0837941,no
GTF2H4,-0.703412,1.86089,11.8888,-2.67553,0.607207,0.203504,0.133843,no
GTF3A,-1.09227,5.37788,1.26007,2.09354,0.257103,0.0688383,0.103214,yes
GTF3C1,-0.99498,8.13948,2.61898,1.63593,0.352729,0.0829537,0.0521431,no
GTF3C2,-0.898942,11.3931,4.71639,1.27241,0.404581,0.0747588,0.1299,no
GTF3C3,-0.690769,10.1075,11.147,-0.141222,0.446877,0.0375455,0.0425884,no
GTF3C4,-0.59409,3.9896,0.13654,4.86885,0.248638,0.596269,0.667443,no
GTF3C5,-0.630571,16.9192,0.536727,4.97833,0.277887,0.137834,0.205509,yes
GTF3C6,-0.121231,11.9796,1.44531,3.05113,0.305834,0.112063,0.0833206,no
GTPBP4,-1.68361,0.0417968,13.0472,-8.28614,0.598655,0.298312,0.447482,no
GUCD1,-0.110223,0.0536021,2.95711,-5.78575,0.746779,0.598003,0.965287,no
GUK1,-1.27252,0.621389,0.178722,1.79778,0.14013,0.219136,0.139612,yes
HARS2,-0.312249,3.72079,17.4546,-2.22993,0.173339,0,0.0829461,yes
HAUS1,-1.58168,0.628284,4.97581,-2.98544,0.552123,0.147317,0.0825892,no
HAUS3,-1.15676,,0.715839,,1.06114,0.220543,0.128819,no
HAUS4,-1.23318,0.746106,7.29402,-3.28926,0.882326,0.0466432,0.19351,no
HAUS5,-1.27058,-0.958796,0.860042,,1.0351,0.212201,0.594224,no
HAUS8,-0.835019,0.260708,1.64002,-2.65321,0.55943,0.247019,0.185042,no
HBS1L,-0.229596,2.45784,50.3023,-4.35516,0.299171,0.212265,0.244331,yes
HDAC3,-0.934105,6.11492,9.30589,-0.60581,0.196841,0.20927,0.304751,no
HEATR1,-1.69217,0.214347,68.4118,-8.31815,0.792409,0.0868092,0.134671,no
HECTD1,-0.345301,0.5461,0.818384,-0.583613,0.194986,0.140813,0.16029,yes
HGS,-0.697851,0.834384,17.7762,-4.41309,0.179996,0.0634379,0.166614,yes
HINFP,-1.60421,1.9168,23.5424,-3.61849,0.421957,0.136312,0.246508,no
HIRA,-0.633321,8.06359,1.73844,2.21363,0.285095,0.510844,0.366221,no
HJURP,-0.958061,1.3614,1.11278,0.290918,0.586797,0.0421864,0.0349681,no
HMGA1,-0.596129,1.1072,1.18362,-0.0962904,0.253898,0.139219,0.132773,yes
HMGB1,-0.484385,-0.0232226,0.0724384,,0.937067,0.90167,0.917135,no
HMGCR,-1.03869,17.708,2.84622,2.63729,0.139522,0.105604,0.0397696,yes
HMGCS1,-1.74701,14.8342,7.8106,0.925422,0.158913,0.140767,0.263438,yes
HMGN2,-0.50377,0.350743,-0.117241,,0.187081,0.299591,0.294684,yes
HNRNPC,-1.00219,2.06094,33.1811,-4.00899,0.66303,0.295149,0.424132,no
HNRNPH1,-1.13418,2.79479,10.758,-1.94459,0.590389,0.484319,0.497706,no
HNRNPR,-0.29707,1.09834,0.502705,1.12754,0.155058,0.104876,0.141793,yes
HNRNPU,-1.07268,10.341,13.8514,-0.421664,0.59467,0.329821,0.433332,no
HSCB,-0.62531,2.60497,6.89152,-1.40356,0.28112,0.056014,0,yes
HSD17B12,-0.337045,0.919786,32.4816,-5.14218,0.434178,0.09363,0.049607,no
HSF1,-0.250908,2.33697,6.20316,-1.40836,0.327951,0.54493,0.847897,no
HSP90B1,-0.583785,5.28268,1.67096,1.6606,0.303036,0.132156,0.130297,no
HSPA14,-0.251103,4.48831,2.03795,1.13905,0.223491,0.111567,0.237343,yes
HSPA5,-1.21699,1.55021,38.4483,-4.63238,0.809351,0.532584,0.576924,no
HSPA8,-0.800395,0.104472,9.21357,-6.46258,0.776873,0.484342,0.682994,no
HSPA9,-2.30552,-0.385232,87.2128,,0.678184,0.1665,0.432275,no
HSPD1,-1.67563,5.82238,2.48762,1.22684,0.491139,0.339277,0.358108,no
HTATSF1,-0.638621,0.197077,2.80035,-3.82878,0.284599,0.364796,0.227657,no
HUS1,-0.426424,0.375625,0.367791,0.0304066,0.105553,0.0915723,0.0210098,yes
HUWE1,-0.839083,12.0837,11.7965,0.0347015,0.22001,0.144015,0.134345,yes
IARS2,-0.984769,9.6206,36.7544,-1.93372,0.607122,0.155923,0.276473,no
IGBP1,-1.43752,-0.189597,7.36574,,0.380466,0.277103,0.676459,no
IK,-1.37152,0.541824,0.733878,-0.437717,0.937684,0.637456,0.726298,no
ILF2,-1.03893,5.71192,13.1685,-1.20504,0.492316,0.0550382,0.110391,no
ILF3,-0.940532,5.00342,12.3802,-1.30704,0.399527,0.0998989,0.0932673,no
IMP4,-0.977624,0.0312729,59.2233,-10.887,0.807987,0.147828,0.309281,no
INCENP,-1.08145,0.812761,2.06267,-1.34361,0.750229,0.416403,0.384572,no
INO80,-0.86576,6.97498,19.2189,-1.46226,0.565608,0.198902,0.242004,no
INO80B,-0.442197,18.6981,18.1609,0.0420567,0.296618,0.08204,0.0567488,yes
INTS2,-1.02816,-0.270877,122.358,,0.393942,0.0411447,0.222764,no
INTS3,-1.51532,3.45775,37.3513,-3.43325,0.578374,0.140491,0,no
INTS5,-1.02876,1.65841,53.0019,-4.99818,0.828471,0.151072,0.467369,no
INTS6,-0.719866,3.43255,3.4955,-0.0262198,0.416519,0.335051,0.277756,no
INTS7,-1.14682,-0.113465,54.6143,,0.579032,0.0452362,0.180616,no
INTS8,-1.16044,0.79665,60.756,-6.25294,0.693027,0.200665,0.264667,no
INTS9,-1.67686,1.02387,42.7506,-5.38384,0.449136,0.155118,0.573765,no
IPO13,-1.1048,0.949001,30.3402,-4.99868,0.185517,0,0,yes
IPO7,-1.0414,1.34869,3.16725,-1.23168,0.571767,0.129115,0.203814,no
ISCA2,-0.639758,12.2932,2.03241,2.59659,0.151735,0.127634,0.103376,yes
ISCU,-1.95656,0.646601,7.01368,-3.43922,0.454582,0.449072,0.510492,no
ISG20L2,-0.976667,1.96961,27.6771,-3.81271,0.675465,0.0157448,0.275935,no
KANSL2,-1.08674,0.453511,45.4786,-6.64791,0.876846,0.145117,0.0617382,no
KANSL3,-0.996672,-0.262169,19.7188,,0.939658,0.103295,0.266079,no
KAT8,-1.54211,1.81231,17.795,-3.29557,0.578219,0.307994,0.392802,no
KIF11,-2.6082,1.26518,0.138309,3.19337,0.781644,0.562427,0.715082,no
KIF23,-2.06802,-0.363954,-0.19762,,0.712058,0.465133,0.781805,no
KIF4A,-0.601522,0.318074,-0.327114,,0.214407,0.0438766,0.110751,yes
KIN,-1.36985,0.0178065,8.21045,-8.84892,0.512827,0.210757,0.309366,no
KPNB1,-2.0476,0.887526,6.47643,-2.86734,0.841905,0.455613,0.652252,no
KRI1,-1.01284,0.291408,47.8361,-7.35892,0.624876,0.046771,0.119761,no
KRR1,-1.09542,-2.56461,56.303,,0.621388,0.121286,0.157938,no
KTI12,-0.647984,15.6117,1.39419,3.48513,0.455932,0.179819,0.0453808,no
LAMTOR2,-0.580326,-0.200248,5.83771,,0.200823,0.0316344,0.217923,yes
LAMTOR4,-0.46407,4.67721,4.12935,0.179734,0.132712,0.0724357,0.0846103,yes
LARS2,-0.395594,9.93342,0.886465,3.48615,0.181509,0.0584138,0.0506384,yes
LAS1L,-1.03575,-1.37967,14.7918,,0.632401,0.142659,0.10928,no
LENG8,-0.366946,23.5247,3.15547,2.89825,0.245127,0.225957,0.352064,no
LETM1,-0.765464,16.9713,14.7698,0.200449,0.462574,0.177674,0.352488,no
LONP1,-1.38025,9.76839,12.0427,-0.301965,0.528728,0.202597,0.170679,no
LRPPRC,-0.585104,9.97877,5.20038,0.940245,0.20058,0.11977,0.188948,yes
LRR1,-2.30288,3.16387,1.32463,1.2561,0.139081,0.245497,0.360986,no
LSG1,-1.02282,-1.09841,31.4483,,0.760282,0.122151,0.146968,no
LSM10,-0.555194,32.2683,4.92022,2.71332,0.35092,0.0469904,0.079587,no
LSM12,-0.481083,3.93259,8.07649,-1.03825,0.158062,0.239808,0.31706,no
LSM2,-2.31271,0.419348,29.7361,-6.14792,0.637224,0.229852,0.593056,no
LSM3,-1.84458,1.88738,30.5225,-4.01542,0.531647,0.137302,0.334115,no
LSM4,-1.77717,1.96974,21.2322,-3.43018,0.484654,0.194696,0.351469,no
LSM5,-1.5026,0.377307,8.59322,-4.50939,0.694433,0.296058,0.288752,no
LSM6,-0.879228,-2.2021,97.6881,,0.766144,0.101602,0.155026,no
LSM7,-1.80581,0.824882,17.9123,-4.44062,0.494695,0.158472,0.389195,no
LTV1,-1.03017,2.01395,35.42,-4.13647,0.646873,0.245429,0.349446,no
MAD2L1,-1.70591,0.936977,8.15135,-3.12095,0.660491,0.324336,0.465101,no
MAD2L2,-0.828954,-0.0549911,0.15396,,0.528079,0.113921,0.159464,no
MAGOH,-0.917418,1.48423,9.6543,-2.70146,0.669717,0.290883,0.430743,no
MAK16,-1.79768,2.01783,23.2359,-3.52548,1.23222,0.204842,0.418913,no
MARS2,-0.753323,11.7921,2.15884,2.4495,0.0453153,0.094877,,no
MASTL,-1.25225,0.920623,2.22828,-1.27525,0.492309,0.295904,0.315355,no
MAT2A,-1.74864,0.139249,16.7173,-6.90753,0.145779,0.23949,0.400075,no
MAU2,-0.451129,4.87403,12.5783,-1.36775,0.236193,0.289804,0.264458,yes
MAX,-0.830668,32.9269,36.2578,-0.139024,0.307684,0.326308,0.372341,no
MBTPS2,-0.473054,16.5198,16.4162,0.00907791,0.342222,0,0.158793,no
MCL1,-0.676386,2.65094,0.304316,3.12286,0.805475,0.41382,0.352708,no
MCM10,-0.717032,-0.572383,21.2569,,0.712689,0.145981,0.215719,no
MCM2,-1.56073,-1.11119,22.2978,,0.638642,0.0989542,0.061239,no
MCM3,-0.983418,2.2365,11.5404,-2.36738,0.447963,0.111916,0.152597,no
MCM3AP,-1.38173,6.07694,12.9556,-1.09216,0.471384,0.0844597,0.0749839,no
MCM4,-1.28023,1.79481,10.9187,-2.6049,0.592077,0.181869,0.290908,no
MCM5,-1.3987,2.33242,7.30492,-1.64704,0.575799,0.165856,0.142076,no
MCM6,-1.2246,0.384042,13.6564,-5.15217,0.771187,0.151421,0.067062,no
MCM7,-1.89803,-0.0374032,3.10813,,0.727774,0.229084,0.316796,no
MCMBP,-0.458953,1.55359,9.09034,-2.54873,0.228767,0.0582983,0.100083,yes
MCRS1,-0.66748,0.248145,4.14602,-4.06247,0.592315,0.394417,0.386886,no
MDN1,-1.40659,-2.59074,15.8566,,0.595889,0.154559,0.166432,no
MED1,-0.627792,10.1605,20.8,-1.03362,0.269998,0.202659,0.560344,no
MED10,-0.530881,1.92151,30.819,-4.00351,0.274433,0.191759,0.244287,yes
MED14,-1.46475,0.543418,46.6856,-6.42477,0.789136,0.177398,0.588702,no
MED17,-1.06545,-0.129356,38.3388,,0.581728,0.337582,0.427054,no
MED19,-0.52101,29.9139,76.0147,-1.34546,0.176951,0.25501,0.452793,no
MED20,-1.3652,1.90964,36.7873,-4.26783,0.302061,0.242645,0.299391,no
MED21,-1.01068,1.27909,81.4953,-5.99352,0.451978,0.13408,0.19438,no
MED22,-1.26823,0.0598334,39.1652,-9.3544,0.566629,0.297104,0.482779,no
MED26,-0.657317,3.74907,2.91049,0.365271,0.651471,0.396146,0.565258,no
MED28,-1.23043,-0.243478,59.5204,,0.560326,0.135645,0.295318,no
MED30,-1.90501,-0.608825,151.21,,0.841137,0.209195,0,no
MED4,-1.26353,0.581774,16.9995,-4.86889,0.352682,0.274028,0.591306,no
MED6,-1.75863,0.94459,49.0342,-5.69796,0.373442,0.231904,0.343687,no
MED7,-0.913019,0.00844825,42.7243,-12.3041,0.824867,0.239381,0.51957,no
MED8,-0.943033,0.867122,17.8587,-4.36425,0.629694,0.296445,0.463306,no
METAP1,-0.732854,0.4638,1.94976,-2.07172,0.123794,0.189872,0.0991751,yes
METAP2,-0.621295,1.23698,14.7927,-3.57999,0.433798,0.13106,0.163332,no
METTL1,-0.397878,-1.2314,1.1314,,0.245522,0.145127,0.0969286,yes
METTL17,-0.470755,4.63905,8.14839,-0.812686,0.304597,0.10804,0.108949,no
METTL3,-0.579362,17.9975,13.4506,0.420126,0.135254,0.127916,0.206663,yes
MFAP1,-1.7668,0.650398,17.7864,-4.77331,0.812063,0.250995,0.685272,no
MIPEP,-0.289326,,1.5921,,0.297881,0,0.0486056,yes
MIS12,-1.0991,1.45907,7.01182,-2.26474,0.500016,0.101124,0.0460408,no
MIS18A,-0.73662,1.29483,-0.05863,,0.578801,0.110862,0.265329,no
MIS18BP1,-0.8692,-1.55714,0.604895,,0.847866,0.0977055,0.0401437,no
MLST8,-0.439783,2.99098,2.84995,0.0696794,0.157591,0.210704,0.211261,yes
MMS19,-0.693301,6.71788,2.145,1.64703,0.331523,0.0261839,0.102256,no
MNAT1,-0.555161,2.12512,14.8801,-2.80776,0.441703,0.212594,0.360725,no
MOB4,-0.616077,2.45072,7.78318,-1.66715,0.14111,0.17445,0.150068,yes
MOCS3,-0.681828,5.80931,0.88163,2.72012,0.231684,0.344364,0.400721,no
MRPL1,-0.204934,1.44867,2.72213,-0.910002,0.156913,0.119159,0.0844991,yes
MRPL10,-0.726378,10.1967,11.0366,-0.114201,0.19504,0.128064,0.157055,yes
MRPL13,-0.191711,5.56798,14.1717,-1.34779,0.444089,0.132221,0.0772474,no
MRPL14,-0.29958,2.58774,4.5921,-0.82746,0.491662,0.117866,0.111315,no
MRPL16,-0.434019,8.20556,6.73152,0.285669,0.183884,0.0785578,0.0735585,yes
MRPL17,-0.522713,9.34186,16.9974,-0.863532,0.215548,0.0703222,0.12881,yes
MRPL18,-0.369157,-1.92914,16.7235,,0.833016,0.185836,0.220325,no
MRPL19,-0.330185,3.42363,20.9651,-2.61439,0.209333,0.112522,0.0625894,yes
MRPL2,-0.262946,5.81887,11.1644,-0.940098,0.290793,0.140692,0.0862706,yes
MRPL20,-0.266312,1.36787,4.33723,-1.66484,0.292935,0.198586,0.150463,yes
MRPL22,-0.318255,13.5306,11.1515,0.278986,0.153344,0.0585008,0.0852471,yes
MRPL24,-0.389652,19.22,12.2416,0.650824,0.188518,0.109838,0.166336,yes
MRPL27,-0.496971,9.88816,18.862,-0.93171,0.17775,0.127936,0.0801322,yes
MRPL28,-0.382475,2.61545,5.45284,-1.05995,0.66795,0.192348,0.187334,no
MRPL3,-0.382786,-3.61294,11.8234,,0.189783,0.1488,0.100475,yes
MRPL32,-0.50997,,13.7455,,0.303439,0.0661149,0.173499,no
MRPL33,-0.358023,14.6316,10.2416,0.514648,0.209352,0.158482,0.246366,yes
MRPL35,-0.564752,11.6615,17.4604,-0.582326,0.108743,0.0940419,0.0792756,yes
MRPL36,-0.475424,13.4903,11.9224,0.178252,0.170206,0.134147,0.127519,yes
MRPL37,-0.321197,12.973,10.2117,0.345294,0.199313,0.0709027,0.124022,yes
MRPL38,-0.591402,7.6286,9.37702,-0.297712,0.219756,0.126491,0.143399,yes
MRPL39,-0.483082,13.0205,18.8042,-0.530271,0.162584,0.0560083,0.135712,yes
MRPL4,-0.604573,6.46777,7.67075,-0.2461,0.262149,0.0688041,0.134769,yes
MRPL41,-0.661216,11.1935,11.0181,0.0227807,0.178911,0.0554818,0.0849509,yes
MRPL43,-0.554942,5.84881,12.88,-1.13891,0.228426,0.102286,0.0740297,yes
MRPL44,-0.352458,4.69027,9.71882,-1.05111,0.204617,0.0872301,0.133751,yes
MRPL50,-0.367549,5.70872,10.4007,-0.865444,0.1531,0.148151,0.110943,yes
MRPL51,-0.35882,3.73641,16.2661,-2.12215,0.253427,0.076495,0.196911,yes
MRPL54,-0.324257,5.0997,3.78799,0.428979,0.212163,0.178012,0.165244,yes
MRPL55,-0.503005,7.27634,11.0564,-0.603593,0.260325,0.104597,0.135017,yes
MRPL9,-0.438856,8.17225,4.47986,0.867279,0.250544,0.167888,0.214952,yes
MRPS10,-0.553457,12.1267,6.14499,0.980699,0.128675,0.166003,0.1652,yes
MRPS11,-0.645643,8.85027,13.181,-0.574662,0.15955,0.051162,0.1647,yes
MRPS12,-0.525664,10.8802,5.99893,0.858926,0.199366,0.0966864,0.113052,yes
MRPS14,-0.581022,2.75285,22.7145,-3.04462,0.228137,0.13452,0.213829,yes
MRPS18A,-0.574282,11.0636,13.4103,-0.277513,0.162704,0.213445,0.0504506,yes
MRPS18B,-0.449233,4.52882,3.96946,0.190192,0.24738,0.12825,0.159661,yes
MRPS2,-0.375463,3.12663,5.893,-0.914395,0.177625,0.19536,0.151502,yes
MRPS21,-0.915531,11.6231,11.809,-0.0228915,0.151168,0.0781656,0.117828,yes
MRPS22,-0.540575,7.16684,4.72568,0.600814,0.186009,0.13074,0.113338,yes
MRPS23,-0.578242,11.447,10.0895,0.182115,0.1356,0.0483131,0.0807672,yes
MRPS24,-0.366222,5.66741,4.46821,0.342993,0.209463,0.0926778,0.129013,yes
MRPS25,-0.418687,6.10814,5.2053,0.230752,0.246056,0.0339404,0.102385,yes
MRPS26,-0.397388,9.58091,6.07553,0.657153,0.338671,0.0552841,0.171898,no
MRPS27,-0.505454,7.97383,12.5951,-0.659517,0.256691,0.087271,0.136562,yes
MRPS28,-0.481161,9.85731,9.5603,0.0441373,0.197925,0.159209,0.112371,yes
MRPS31,-0.384331,7.18526,4.90875,0.549685,0.2197,0.124351,0.0962723,yes
MRPS34,-0.503432,6.14224,10.8993,-0.827402,0.237059,0.156995,0.193508,yes
MRPS35,-0.46467,10.0949,11.4995,-0.187953,0.208556,0.102835,0.0999202,yes
MRPS5,-0.742401,9.23442,8.76769,0.0748248,0.281549,0.123794,0.138757,yes
MRPS6,-0.366387,,3.29913,,0.162932,0.140115,0.139316,yes
MRPS7,-0.437697,11.3485,4.56796,1.31288,0.166501,0.112173,0.147938,yes
MRPS9,-0.297986,9.15107,9.05401,0.0153839,0.24465,0.127555,0.137343,yes
MRTO4,-0.887102,0.54512,2.90237,-2.41259,0.645605,0.238003,0.346579,no
MT2A,-0.484242,-0.0521544,0.0128744,,0.135112,0.0757574,0.240969,yes
MTBP,-1.68684,2.1553,14.5498,-2.75504,0.338906,0.311501,,no
MTG2,-0.351978,1.8952,-0.0369153,,0.36488,0.470224,0.307406,no
MTOR,-1.16752,58.0095,45.4383,0.352381,0.235106,0.220438,0.242667,yes
MTPAP,-0.540509,10.9586,7.17279,0.611459,0.172366,0.189805,0.278455,yes
MVD,-0.48751,17.1897,31.1795,-0.859056,0.190628,0.0590114,0.177487,yes
MVK,-0.795118,7.89086,6.3003,0.324762,0.148324,0.150726,0.303087,no
MYBBP1A,-0.548449,0.429956,21.4407,-5.64002,0.508923,0.0482544,0.116043,no
MYBL2,-0.448475,-0.912918,11.6316,,0.666585,0.19847,0.420443,no
MYC,-1.81873,8.0362,7.31603,0.135453,0.558345,0.772286,0.928974,no
MYCBP,-0.0959521,0.803789,0.0139804,5.84534,0.137001,0.163001,0.16942,yes
MZT1,-1.36061,2.03231,2.77304,-0.448347,0.480742,0.115145,0.11164,no
N6AMT1,-0.39043,7.50733,6.86878,0.128246,0.144687,0.144675,0.105835,yes
NAA10,-1.02422,,5.20634,,0.752047,0.172246,0.0858633,no
NAA15,-1.20601,8.0825,6.41302,0.333799,0.262942,0.164562,0.242579,yes
NAA20,-0.855185,7.67581,6.24814,0.296893,0.290057,0.161833,0.198863,yes
NAA25,-0.781111,6.15543,13.9149,-1.1767,0.389116,0.137826,0.318865,no
NAA35,-0.466502,2.8695,1.70883,0.74779,0.175034,0.145155,0.204626,yes
NAA38,-0.307391,3.26215,34.5554,-3.40502,1.20214,0.809864,0.902237,no
NAA50,-1.69702,0.923765,2.08737,-1.17609,0.392252,0.218424,0.240089,no
NACA,-1.26137,2.58098,28.8546,-3.48281,0.688088,0.230272,0.44258,no
NAE1,-0.59783,15.5391,13.3628,0.217675,0.246285,0.0488305,0.0984996,yes
NAF1,-0.396304,0.613464,5.05291,-3.04206,0.58096,0.228112,0.202324,no
NAPG,-0.677501,2.23092,0.855546,1.38272,0.227223,0.189726,0.0237579,yes
NBAS,-0.574502,2.06936,15.8457,-2.93683,0.423963,0.163919,0.210649,no
NCAPD3,-0.832931,0.225341,0.307394,-0.447979,0.274828,0.0975448,0.168163,yes
NCAPG,-1.64515,-0.36244,1.42036,,0.630104,0.128382,0.243265,no
NCAPG2,-0.9678,0.213916,0.244022,-0.189962,0.250414,0.0580984,0.0734034,yes
NCAPH,-1.05118,0.110788,4.06259,-5.19652,0.69655,0.0725372,0.209943,no
NCAPH2,-0.716211,-0.287999,4.72433,,0.233213,0.110458,0.0713786,yes
NCBP1,-1.41331,3.74524,31.784,-3.08517,0.455615,0.2797,0.654776,no
NCBP2,-1.8386,1.61445,25.3289,-3.97167,0.561126,0.41041,0.519513,no
NCKAP1,-0.448645,3.44554,4.71065,-0.451196,0.174509,0.188721,0.187959,yes
NCL,-0.91115,-0.390323,2.54032,,0.861345,0.595813,0.731037,no
NDC80,-1.50173,0.419188,4.12399,-3.29837,0.260798,0.347322,0.305684,no
NDUFA2,-0.408666,0.380739,5.29296,-3.7972,0.790132,0.440448,0.764543,no
NDUFA6,-0.439231,6.95405,3.5883,0.954553,0.248177,0.0732534,0.0619915,yes
NDUFA8,-0.378064,11.172,6.03223,0.889124,0.200553,0.117461,0.12552,yes
NDUFAB1,-0.755939,0.132083,13.0193,-6.62307,0.629598,0.175562,0.126065,no
NDUFAF3,-0.358587,5.5202,2.52093,1.13076,0.106319,0.110564,0.0906709,yes
NDUFB10,-0.593658,8.73335,4.50905,0.953711,0.180397,0.0698418,0.0577178,yes
NDUFB3,-0.609061,5.21937,0.282021,4.21,0.228075,0.178844,0.167034,yes
NDUFB4,-0.503394,10.7102,6.33817,0.756852,0.108853,0.0882541,0.0759882,yes
NDUFB6,-0.281746,6.57119,1.51907,2.11296,0.213632,0.0835089,0.170839,yes
NDUFB7,-0.470247,4.76271,1.41285,1.75317,0.212722,0.152234,0.170126,yes
NDUFB8,-0.33249,,4.22956,,0.101849,0.0544303,0.0819513,yes
NDUFS5,-0.535516,9.46309,0.427782,4.46736,0.12948,0.467311,0.448926,no
NEDD1,-1.82312,-1.27796,6.72101,,0.479318,0.31198,0.196384,no
NEDD8,-1.66054,12.8207,41.6937,-1.70135,0.487543,0.0820187,0.0744629,no
NELFA,-0.891154,30.9793,33.1322,-0.0969278,0.322691,0.137003,0.20052,no
NELFB,-0.930741,3.79745,17.2609,-2.18441,0.297425,0.195624,0.226649,yes
NELFCD,-0.610237,32.9211,16.6692,0.98183,0.367045,0.12764,0.132377,no
NELFE,-0.418572,10.0324,14.884,-0.569092,0.28501,0.133375,0.197184,yes
NFRKB,-0.382903,19.2259,14.248,0.432293,0.320994,0.0736482,0.149938,no
NFS1,-1.44979,-0.454287,5.66748,,0.756326,0.350224,0.283747,no
NHP2,-0.726737,0.965307,10.5217,-3.44623,0.544192,0.168081,0.30609,no
NIP7,-1.99328,-0.192638,21.2401,,0.698965,0.174274,0.230519,no
NKAP,-1.05325,1.29067,14.5792,-3.49772,0.46765,0.198285,0.267298,no
NLE1,-0.930828,0.332046,25.9116,-6.28608,0.658506,0.103802,0.258008,no
NMD3,-1.16018,-8.44853,16.5141,,0.598643,0.211552,0.253812,no
NOB1,-1.0525,0.745336,15.7396,-4.40036,0.385675,0.18796,0.286556,no
NOC3L,-0.688167,0.904834,18.0462,-4.3179,0.882665,0.195619,0.206726,no
NOL11,-0.692548,-0.00840724,36.7743,,0.778835,0.172639,0.348432,no
NOL12,-0.706942,,15.1678,,0.898549,0.145837,0.0910482,no
NOL6,-1.13457,0.233942,92.5359,-8.62772,0.562098,0.378122,0.362838,no
NOL7,-0.869201,-0.102684,3.27666,,0.508236,0.268533,0.370732,no
NOL8,-0.785979,1.0823,19.199,-4.14886,0.691807,0.0987765,0.214852,no
NOLC1,-0.474583,8.8818,6.67477,0.412134,0.271655,0.0705313,0.125296,yes
NOP10,-0.938927,,22.6552,,0.369878,0.116199,0.10733,no
NOP16,-1.32217,,30.8387,,0.690227,0.131325,0.417401,no
NOP2,-1.16225,-3.54965,59.7506,,0.796891,0.081047,0.396453,no
NOP56,-1.34814,-0.661635,0.116378,,0.715633,0.930755,0.923701,no
NOP58,-1.75959,0.588814,23.7244,-5.33242,0.903932,0.200668,0.447384,no
NOP9,-0.810731,0.0324857,-0.157733,,0.730043,0.343296,0.230053,no
NPLOC4,-1.38977,-0.297031,19.5207,,0.371964,0.387749,0.751626,no
NR2C2AP,-0.356455,10.2616,1.03038,3.31601,0.286478,0.481801,0.0849991,no
NRBP1,-0.950022,14.9973,19.158,-0.353247,0.135123,0.0523221,0.0831326,yes
NRDE2,-1.14513,5.3331,35.3003,-2.72663,0.628148,0.0925996,0.211501,no
NSA2,-1.31742,-0.0906338,5.75979,,0.490658,0.249543,0.428013,no
NSF,-2.1795,0.418806,0.261417,0.679927,0.362061,0.294463,0.365984,no
NSL1,-1.14801,-0.0131224,0.293954,,0.584804,0.221854,0.278034,no
NSMCE1,-0.426021,0.77039,0.929923,-0.271522,0.403036,0.0328989,0.0738134,no
NSRP1,-0.514817,0.958676,3.46684,-1.85451,0.680904,0.371233,0.513557,no
NSUN4,-0.369115,8.70671,0.691594,3.65413,0.174733,0.0869946,0.0828909,yes
NUBP1,-1.15181,-0.382115,6.34266,,0.612302,0.202266,0.132772,no
NUBP2,-0.636798,-0.528557,0.815496,,0.276628,0.139569,0.143087,yes
NUDC,-0.741688,18.0059,13.8417,0.379451,0.518817,0.102478,0.171704,no
NUDCD3,-0.600337,14.6997,26.9499,-0.874496,0.467856,0.11366,0.0582908,no
NUDT21,-1.71435,15.0751,70.3334,-2.22205,0.415539,0.180874,0.156609,no
NUF2,-1.69869,1.03645,1.51548,-0.548121,0.55751,0.311858,0.479144,no
NUFIP1,-0.760095,-0.487157,15.0675,,0.375768,0.167026,0.0889983,no
NUP107,-1.04949,0.743189,6.77733,-3.18891,0.43205,0.348441,0.500503,no
NUP133,-1.47698,-0.55498,10.6637,,0.774618,0.240274,0.292192,no
NUP153,-0.571165,1.81159,4.82671,-1.41378,0.583964,0.356223,0.248327,no
NUP160,-1.33635,1.16963,5.48268,-2.22883,0.766212,0.308183,0.485721,no
NUP205,-1.17594,0.0863995,0.174724,-1.01598,0.571503,0.688171,0.738963,no
NUP54,-0.727154,0.231864,41.7818,-7.49345,0.558114,0.14117,0.177898,no
NUP62,-0.587409,1.45174,86.4625,-5.89621,0.773359,0.178869,0.530166,no
NUP85,-1.47063,-1.03353,17.4314,,0.586165,0.0926807,0.3715,no
NUP93,-1.61256,-0.349803,0.339023,,0.972749,0.733903,0.54989,no
NUP98,-0.898301,-1.03457,3.03985,,0.81964,0.542715,0.856716,no
NVL,-1.28644,0.249426,20.3269,-6.34863,0.439463,0.0996312,0.146957,no
NXF1,-1.1892,2.20001,0.044171,5.63827,0.182466,0.885928,0.909404,no
OGFOD1,-0.0766262,16.9669,23.9837,-0.499332,0.365522,0.180359,0.226955,no
OIP5,-0.994599,0.592265,0.0141921,5.38308,0.210889,0.111901,0.235874,yes
OPA1,-0.442687,7.98095,4.61047,0.791647,0.249177,0.140001,0.190006,yes
ORC1,-1.07432,3.31613,7.69009,-1.2135,0.660445,0.190335,0.214351,no
ORC3,-0.465242,2.56327,0.304742,3.07233,0.250443,0.113129,0.211446,yes
ORC5,-0.534748,5.60103,9.83484,-0.81221,0.363027,0,0,no
ORC6,-1.87558,1.23704,7.65167,-2.62889,0.417282,0.302108,0.358592,no
OSBP,-0.444384,3.541,0.881985,2.00533,0.37079,0.313202,0.140268,no
OSTC,-0.391163,9.70392,0.634265,3.93541,0.235283,0.201574,0.160883,yes
OXA1L,-0.663511,7.92579,31.0171,-1.96844,0.465058,0.138782,0.156576,no
PABPN1,-1.54254,3.31953,22.431,-2.75644,0.43859,0.281761,0.344248,no
PAF1,-0.766322,3.1423,26.2287,-3.06126,0.47553,0.187103,0.747025,no
PAFAH1B1,-2.23699,0.769824,1.31721,-0.774886,0.536407,0.320864,0.519022,no
PALB2,-0.252511,0.0528968,0.359516,-2.76481,0.446957,0.08849,0.212961,no
PAM16,-1.37034,2.23205,38.8153,-4.12018,0.427047,0.199728,0.190753,no
PARN,-0.223712,3.54611,3.24186,0.129414,0.198805,0.111886,0.111314,yes
PARS2,-0.478976,12.7238,0.532354,4.579,0.123398,0,0,yes
PAXBP1,-0.936728,10.4276,15.1811,-0.54187,0.308848,0.148039,0.350731,no
PCBP1,-1.40237,3.54419,11.6263,-1.71386,0.477519,0.119469,0.251955,no
PCBP2,-1.20906,0.961025,1.79884,-0.904425,0.718072,0.566051,0.617799,no
PCF11,-1.03386,1.4745,6.3535,-2.10733,0.706156,0.496436,0.799217,no
PCID2,-1.32217,17.8341,0.560188,4.99258,0.265343,0.496467,0.584003,no
PCNA,-2.74977,2.26429,17.4319,-2.9446,0.813616,0.280625,0.48489,no
PDCD11,-1.2306,-0.119138,96.5558,,0.739719,0.0490576,0.055089,no
PDCD2,-1.20697,0.21745,13.3699,-5.94217,0.469935,0.221082,0.138144,no
PDCD5,-0.437219,-1.11246,1.642,,0.544479,0.127906,0.084313,no
PDCD7,-0.885191,0.766501,6.6214,-3.11078,0.651598,0.220234,0.365648,no
PDPK1,-1.03634,6.33099,5.35158,0.242466,0.279307,0.0733453,0.182675,yes
PDRG1,-1.52655,1.08343,8.76552,-3.01624,0.339702,0.0796642,0.246395,no
PELO,-0.766994,4.61265,3.30637,0.480348,0.169027,0.600081,0.805186,no
PELP1,-1.05231,-0.400913,28.8729,,0.640476,0.217854,0.190076,no
PES1,-1.06993,0.038689,33.8158,-9.77156,0.861963,0.171924,0.220924,no
PET117,-0.0544081,,11.5661,,0,0.172249,0.02695,yes
PEX1,-0.27608,8.94157,9.71315,-0.119411,0.118303,0.412531,0.145825,no
PFDN2,-1.65436,0.482524,36.8186,-6.25369,0.565935,0.104515,0.234854,no
PFDN6,-1.68291,0.887211,1.4334,-0.692089,0.299835,0.210377,0.258119,yes
PFN1,-0.655052,3.74443,5.16963,-0.465317,0.172923,0.123895,0.152765,yes
PGAM1,,2.39963,6.8102,-1.50488,0.112572,0.0803395,0.100944,yes
PGD,-0.863648,2.7463,14.9822,-2.44769,0.150349,0.136614,0.1366,yes
PGPEP1,-0.166168,0.997205,7.60801,-2.93156,0.182618,0.0422765,0.251525,yes
PGS1,-0.579687,9.40085,2.8978,1.69783,0.318973,0.047133,0.149569,no
PHAX,-1.12273,2.11821,4.5166,-1.09239,0.414801,0.538758,0.71175,no
PHB2,-1.93845,1.39966,26.2421,-4.22873,0.725254,0.316129,0.6735,no
PHF5A,-2.4492,-2.44807,30.9248,,0.755758,0.33479,0.363046,no
PI4KA,-0.616821,2.5025,0.641872,1.96301,0.361803,0.296367,0.290007,no
PKM,-0.768981,12.4643,0.464845,4.74491,0.150858,0.6476,0.793314,no
PKMYT1,-1.24327,2.32541,0.435075,2.41815,0.187723,0.146094,0.0999049,yes
PLK1,-2.68633,-1.59114,0.229122,,0.968966,0.455522,0.697739,no
PLRG1,-1.15305,0.474066,8.16895,-4.10699,0.734367,0.382554,0.463364,no
PMPCA,-1.34139,3.06945,18.3737,-2.58159,0.335399,0.27214,0.223493,no
PMPCB,-1.65311,2.06083,23.8444,-3.53236,0.589463,0.2999,0.517195,no
PNISR,-0.452119,7.96577,4.28083,0.895923,0.424336,0.500037,0.651276,no
PNKP,-0.395455,3.6055,0.300486,3.58483,0.275332,0.118557,0.173273,yes
PNN,-0.950616,0.654485,9.73944,-3.89541,0.657472,0.305243,0.525732,no
PNO1,-1.05172,0.958493,48.3111,-5.65544,0.55458,0.189285,0.532676,no
PNPT1,-0.82628,15.6943,13.237,0.245664,0.202921,0.154517,0.211355,yes
POLA1,-0.871906,-1.20188,6.03733,,0.520893,0.33994,0.627238,no
POLA2,-1.58654,1.29605,15.7611,-3.60417,0.682616,0.213797,0.253343,no
POLD1,-2.16182,0.745078,30.9309,-5.37551,0.791033,0.100572,0.175606,no
POLD2,-1.13929,1.16431,20.1185,-4.11098,0.684086,0.174053,0.204972,no
POLD3,-1.58503,-0.179163,32.0033,,0.681273,0.0787298,0.133572,no
POLE,-1.50121,-0.779765,10.6824,,0.202395,0.150926,0.210464,yes
POLE2,-1.62532,0.0883305,2.75171,-4.96127,0.571666,0.129041,0.237868,no
POLG2,-0.299611,2.90133,0.214503,3.75764,0.31634,0.0393252,0.116572,no
POLR1A,-1.32651,0.232269,23.9209,-6.68634,0.377785,0.218072,0.483084,no
POLR1B,-1.48675,0.56454,68.0826,-6.91407,0.721787,0.0839393,0.203581,no
POLR1C,-1.7247,-0.657757,13.0877,,0.897817,0.305587,0.434563,no
POLR1E,-0.699239,-1.2844,19.8299,,0.787531,0.137056,0.130716,no
POLR2A,,0.278817,10.1764,-5.18976,0.774456,0.476828,0.57878,no
POLR2B,-2.4108,0.0570293,16.8476,-8.20662,0.737352,0.382427,0.425019,no
POLR2C,-2.08482,-0.945528,11.9111,,0.532985,0.518807,0.358139,no
POLR2D,-1.92241,2.76245,0.89754,1.6219,0.906622,0.737837,0.888557,no
POLR2E,-1.43169,-0.350775,1.9647,,0.623112,0.601347,0.675488,no
POLR2F,-1.97405,0.265589,9.60413,-5.17639,0.550548,0.392223,0.536042,no
POLR2G,-1.6127,0.697691,57.8924,-6.37464,0.653809,0.192905,0.21085,no
POLR2H,-1.63332,-0.019945,25.9232,,0.619326,0.345461,0.558299,no
POLR2I,-1.66294,0.288107,23.539,-6.35231,0.712376,0.276416,0.398168,no
POLR2L,-2.39118,0.151242,4.85993,-5.00601,0.628792,0.214626,0.239219,no
POLR3B,-1.96162,2.15491,8.42753,-1.96748,0.431599,0.15083,0.184734,no
POLR3C,-1.18752,5.21641,3.5921,0.538228,0.247241,0.100751,0.178882,yes
POLR3D,-0.52749,1.39161,4.29292,-1.6252,0.204767,0.195172,0.252413,yes
POLR3F,-1.30947,0.280912,6.33642,-4.49548,0.704089,0.232667,0.275768,no
POLR3H,-1.60394,4.7093,0.472317,3.31769,0.404994,0.228241,0.246649,no
POLR3K,-1.44415,,12.1903,,0.528936,0.0543442,0.0930021,no
POLRMT,-0.525873,6.60133,3.41521,0.950782,0.140193,0.0633367,0.14647,yes
POP1,-1.25462,-0.204556,40.6553,,0.657833,0.054006,0.223664,no
POP4,-0.935397,-2.15578,24.1112,,0.347166,0.169147,0.140503,no
POP5,-1.64234,-2.21942,36.4186,,0.426227,0.23502,0.193676,no
POP7,-0.730189,1.83015,3.93243,-1.10346,0.314506,0.0888753,0.1327,no
PPA1,-0.89954,2.32854,11.0855,-2.25118,0.465345,0.135057,0.153162,no
PPA2,-0.333717,0.24534,-0.331672,,0.117042,0.0536059,0.0891465,yes
PPAN,-1.10293,-0.31493,25.1704,,0.544362,0.167198,0.164921,no
PPIL2,-1.36314,0.210609,1.66228,-2.98052,0.429033,0.163239,0.210397,no
PPIL4,-0.94796,2.36182,23.0277,-3.2854,0.224038,0.0825662,0.187468,yes
PPP1CA,-0.602612,-0.0882613,1.29397,,0.855709,0.753939,0.857231,no
PPP1CB,-1.20421,1.42494,0.184477,2.94939,0.239945,0.261329,0.232283,yes
PPP1R11,-0.981423,3.64381,11.3586,-1.64027,0.204506,0.277465,0.0405338,yes
PPP1R12A,-1.25383,2.09432,0.00180959,10.1766,0.249896,0.429724,0.309099,no
PPP1R15B,-0.773842,3.87292,2.56528,0.594307,0.469333,0.199832,0.257161,no
PPP1R2,-0.571918,6.3251,1.57529,2.00547,0.228191,0.125237,0.0409614,yes
PPP1R8,-1.10626,8.70472,13.3088,-0.612515,0.352603,0.130497,0.156635,no
PPP2CA,-0.930406,1.32342,1.73345,-0.389368,0.758797,0.201351,0.18935,no
PPP2R1A,-0.909603,7.31578,0.697368,3.39102,0.20411,0.509579,0.542069,no
PPP4C,-1.13915,0.894449,6.83276,-2.9334,0.613391,0.137308,0.17837,no
PPP4R2,-0.638617,0.748221,4.85835,-2.69893,0.353499,0.147792,0.150687,no
PPP6C,-0.404811,3.5811,1.33739,1.42098,0.164437,0.19945,0.115798,yes
PPRC1,-0.478108,28.7508,48.4931,-0.754176,0.293479,0.21781,0.358762,no
PRC1,-1.41488,0.74532,0.180153,2.04863,0.419511,0.361194,0.357941,no
PRELID1,-2.5451,-2.34872,5.61027,,0.230812,0.304012,0.350441,no
PRIM1,-1.74661,-0.783307,14.3404,,0.419541,0.180144,0.27568,no
PRIM2,,-0.271773,47.5231,,0.600387,0.0974714,0.0448974,no
PRKRA,-0.550892,-0.959025,6.66415,,0.314731,0.257502,0.304381,no
PRMT5,-1.01654,8.1414,4.69361,0.79458,0.286637,0.305954,0.519268,no
PRPF18,-0.765949,0.294518,11.9515,-5.34269,0.393532,0.232549,0.881322,no
PRPF19,-2.39204,3.16638,24.5654,-2.95572,0.569543,0.204225,0.372604,no
PRPF3,-0.848741,0.162057,23.8192,-7.19948,0.786361,0.248723,0.262535,no
PRPF4,-1.52081,1.46803,49.1405,-5.06496,0.486683,0.22505,0.188524,no
PRPF40A,-1.10332,4.29955,35.0474,-3.02705,0.640625,0.201036,0.325207,no
PRPF4B,,1.69134,10.7746,-2.6714,0.634864,0.209862,0.301678,no
PRPF6,-1.33204,0.421073,12.5679,-4.89953,0.530434,0.377826,0.538923,no
PRPF8,-1.99654,-1.22119,10.0747,,0.929074,0.456813,0.571552,no
PRRC2A,-0.464688,2.50173,10.301,-2.04179,0.266167,0.0900782,0.102338,yes
PSMA1,-2.24819,0.98277,4.62842,-2.23559,0.8379,0.600031,0.565448,no
PSMA2,-2.42693,0.336573,5.91179,-4.1346,0.580263,0.427222,0.379292,no
PSMA3,-2.62667,-0.217203,8.43433,,0.68922,0.454426,0.669282,no
PSMA4,-1.54632,0.11031,14.2326,-7.01148,0.933652,0.377133,0.514116,no
PSMB1,-1.70875,1.26878,5.75428,-2.18119,0.669252,0.355061,0.3829,no
PSMB2,-1.95043,-0.346601,11.4528,,0.568728,0.2564,0.222675,no
PSMB4,-2.19979,0.125929,1.45599,-3.53131,0.706343,0.522602,0.562555,no
PSMB5,-1.77739,2.59481,4.10012,-0.660038,0.688175,0.366658,0.519981,no
PSMB6,-1.75332,-2.17292,5.65273,,0.666474,0.526507,0.595719,no
PSMB7,-1.31114,0.566041,10.2795,-4.18272,0.764556,0.512231,0.399727,no
PSMC1,-1.36652,1.17456,24.1855,-4.36395,0.761021,0.541185,0.592197,no
PSMC2,-1.46568,1.89704,16.9359,-3.15826,0.521387,0.434829,0.522689,no
PSMC4,-1.46867,1.88249,15.7498,-3.06462,0.690517,0.428808,0.650614,no
PSMC6,-1.85002,-2.08231,13.9747,,0.757654,0.686132,0.661133,no
PSMD1,-1.25831,0.0779008,3.62482,-5.54013,0.770135,0.57863,0.667457,no
PSMD11,-1.85872,0.56991,12.4222,-4.44604,0.602179,0.438633,0.532116,no
PSMD12,-1.85206,0.164066,10.5012,-6.00013,0.795157,0.609846,0.626547,no
PSMD13,-0.987029,1.38052,40.7208,-4.88248,0.974105,0.17424,0.190235,no
PSMD2,-1.34778,-0.0230967,51.5736,,0.708455,0.367292,0.609925,no
PSMD3,-1.67193,0.0159799,7.12399,-8.80028,0.639743,0.44949,0.525813,no
PSMD4,-1.47963,5.3135,31.7602,-2.57949,0.38033,0.16543,0.218886,no
PSMD6,-1.98493,-1.10312,30.4684,,0.934491,0.486041,0.440597,no
PSMD7,-1.62567,1.57592,13.4779,-3.09633,0.770668,0.53108,0.618721,no
PSME1,-0.0987589,0.0627369,1.82233,-4.86033,0.158168,0.171603,0.179683,yes
PSMG1,-0.514678,-0.337247,3.90596,,0.526833,0.375173,0.216401,no
PSMG2,-0.667978,0.296627,0.0280975,3.40014,0.347511,0.146029,0.179281,no
PSMG3,-1.11703,3.51736,3.77157,-0.100672,0.242807,0.267421,0.357331,no
PSMG4,-1.31523,3.34537,35.1661,-3.39395,0.50118,0.332653,0.31993,no
PTBP1,-0.357138,2.30902,11.5117,-2.31775,0.266463,0.367979,0.463226,no
PTCD1,-0.267616,,8.91385,,0.134014,0.452902,0.205973,no
PTCD3,-0.692113,0.235898,4.51384,-4.25812,0.55599,0.189916,0.317905,no
PTMA,-0.420074,0.907677,1.92818,-1.08699,0.19446,0.102889,0.140364,yes
PTPMT1,-0.52931,7.04503,1.105,2.67255,0.32528,0.0792825,0.121568,no
PUF60,-2.6734,1.99438,9.15533,-2.19867,0.583179,0.358571,0.634734,no
PWP1,-0.728361,-0.51154,8.18811,,0.418133,0.0848127,0.0570038,no
PXN,-0.239101,3.35888,1.75366,0.937615,0.286644,0.102185,0.215407,yes
QRSL1,-0.413637,17.1181,1.85186,3.20847,0.220399,0.0858318,0.148714,yes
RAB4A,-0.0355694,0.140664,0.0580964,1.27573,0.11931,0.125403,0.116265,yes
RABGGTA,-1.26984,0.202755,6.85154,-5.07862,0.340888,0.0797462,0.336946,no
RABGGTB,-1.46817,0.81142,1.27626,-0.653399,0.393342,0.0775433,0.187666,no
RAC3,-0.163471,0.0674317,2.00215,-4.89198,0.15953,0.0413671,0.122983,yes
RACGAP1,-1.47592,1.24166,2.75794,-1.15133,0.989245,0.134444,0.298163,no
RAD17,-1.03382,1.07681,0.69401,0.633731,0.43989,0.133744,0.177391,no
RAD21,-1.47456,10.5191,22.9379,-1.12473,0.395804,0.421994,0.405715,no
RAD51,-1.44163,0.576903,9.22102,-3.99853,0.715939,0.178391,0.334129,no
RAD51C,-0.872425,1.54624,9.88137,-2.67595,0.697446,0.084746,0.0879558,no
RAD51D,-0.525659,1.19447,-0.0276016,,0.165481,0.187483,0.0720328,yes
RAE1,-1.48,0.954764,23.3495,-4.61211,0.55983,0.28112,0.219702,no
RANBP2,-0.528429,3.72344,0.981375,1.92376,0.310305,0.321747,0.25487,no
RANGAP1,-1.57835,-0.547206,16.466,,0.470791,0.127026,0.160064,no
RARS2,-0.469837,11.3069,15.6253,-0.466678,0.17942,0.0900905,0.182673,yes
RBBP4,-1.16535,0.29739,11.4249,-5.26368,0.645626,0.328026,0.236563,no
RBBP6,-0.972089,6.18582,20.979,-1.76191,0.587614,0.277288,0.474175,no
RBBP8,-0.910584,0.564245,4.70766,-3.06062,0.374378,0.0784918,0.137737,no
RBM10,-0.411212,3.78329,3.04859,0.3115,0.203519,0.0819306,0.0435982,yes
RBM17,-1.29126,19.3716,22.322,-0.204527,0.292662,0.233948,0.126449,yes
RBM25,-1.47173,5.26037,78.4944,-3.89935,0.546138,0.169189,0.269228,no
RBM28,-0.636425,1.33388,35.8868,-4.74976,0.530312,0.151662,0.0531115,no
RBM39,-2.19609,1.15423,10.4277,-3.17542,0.675282,0.338782,0.603601,no
RBM4,-0.0521639,,4.40101,,1.21174,0.590796,0.261708,no
RBM42,-0.550475,1.10405,19.5003,-4.14262,0.561233,0.171061,0.320517,no
RBMX,-1.72708,-0.194548,8.33117,,0.792879,0.245996,0.464459,no
RBMX2,-0.622156,0.250864,24.7749,-6.62583,0.327169,0.238096,0.205351,no
RBX1,-1.42451,0.701947,13.5636,-4.27223,0.569791,0.301843,0.535994,no
RCC1,-1.54012,-0.29671,-0.0448926,,0.769384,0.464993,0.609764,no
RCL1,-1.16166,1.31443,49.8641,-5.24549,0.911711,0.0918356,0.189077,no
REV3L,-0.496462,2.51978,-0.304718,,0.633189,0.400152,0.359749,no
REXO2,-0.0991513,7.20491,15.9973,-1.15077,0.123373,0.152074,0.0597851,yes
RFC1,-0.512918,0.635781,8.02519,-3.65793,0.528294,0.282747,0.467736,no
RFC2,-1.49928,1.15533,24.6766,-4.41677,0.633022,0.103658,0.0880345,no
RFC3,-1.4087,0.814933,23.8561,-4.87153,0.54049,0.0783394,0.0809135,no
RFC4,-1.19648,-3.87383,13.3321,,0.514979,0.188791,0.182514,no
RFC5,-1.46679,-0.0688378,9.77397,,0.410873,0.171786,0.15018,no
RFT1,-0.649048,10.3614,1.40461,2.88297,0.318514,0.0814936,0.0986435,no
RINT1,-1.05782,1.52771,10.7482,-2.81465,0.454506,0.0379281,0.0935614,no
RIOK1,-1.16086,0.440631,35.4071,-6.32832,0.387214,0.174038,0.437484,no
RIOK2,-0.973707,-0.98204,59.6215,,0.524254,0.116613,0.114605,no
RNASEH2C,-0.101984,8.98782,4.5429,0.984358,0.12401,0.115672,0.107143,yes
RNF113A,-0.997261,3.95931,10.2118,-1.36692,0.396861,0.224473,0.234216,no
RNF168,-0.471844,1.06299,-0.589082,,0.128061,0.470079,0.336386,no
RNF20,-0.805943,8.0189,48.1157,-2.58503,0.409899,0.145121,0.180314,no
RNF40,-0.359999,7.6423,12.9985,-0.766265,0.404076,0.154575,0.274417,no
RNF8,-0.550675,0.295732,0.217998,0.439979,0.178286,0.0564933,0.162297,yes
RNGTT,-1.88979,0.395411,5.37837,-3.76574,0.606715,0.105747,0.211694,no
RNMT,-1.06676,19.4726,25.2034,-0.37217,0.322829,0.170483,0.144815,no
RNPC3,-1.59807,1.84899,10.9917,-2.57161,0.506496,0,0.379912,no
RNPS1,-0.875729,-0.327937,5.911,,0.851588,0.491561,0.559864,no
ROMO1,-1.01796,6.62595,29.8539,-2.17172,0.435534,0.108111,0.212691,no
RPA1,-2.33967,0.278286,0.279575,-0.0066635,0.68092,0.505743,0.691934,no
RPA2,-1.80072,0.23203,13.3179,-5.84291,0.636455,0.19232,0.384022,no
RPA3,-2.14235,-0.175795,14.8937,,0.618558,0.20023,0.39042,no
RPAIN,-1.10663,0.0859554,0.348026,-2.01753,0.252168,0.135297,0.198876,yes
RPAP1,-1.70509,2.07045,27.2778,-3.71972,0.458988,0.151034,0.323368,no
RPAP2,-0.940836,0.258305,29.9703,-6.85831,0.548543,0.172666,0.359789,no
RPF1,-0.994639,0.993581,22.2769,-4.48677,0.569687,0.185874,0.238467,no
RPF2,-1.28156,-1.76649,15.253,,0.795265,0.132543,0.465989,no
RPL10,-0.871896,-1.22306,34.7346,,0.89955,0.341915,0.453083,no
RPL10A,-2.11664,0.265869,36.1814,-7.08839,0.897532,0.309041,0.370876,no
RPL11,-2.34662,7.75645,18.7708,-1.27502,0.689759,0.302679,0.633389,no
RPL12,-2.61556,0.853435,13.9492,-4.03076,0.852257,0.423036,0.673135,no
RPL13,-2.23924,-0.241781,23.3496,,0.920159,0.36712,0.672616,no
RPL13A,-1.89695,-1.39574,3.20417,,0.846732,0.458502,0.614293,no
RPL14,-1.9558,-0.602678,71.3511,,0.938556,0.188775,0.402877,no
RPL15,,0.625238,23.2588,-5.21722,0.894872,0.332503,0.600862,no
RPL17,-3.09603,0.0510375,104.156,-10.9949,0.914344,0.137743,0.313099,no
RPL18,-1.65469,-1.52019,22.285,,0.930299,0.338095,0.740824,no
RPL18A,-2.46355,0.444211,17.4661,-5.29717,0.797501,0.296544,0.442291,no
RPL19,-2.26653,-0.671993,51.1797,,0.886091,0.181939,0.376025,no
RPL21,-2.73953,-0.498443,32.6054,,0.909098,0.29804,0.523691,no
RPL23,-2.66292,0.145036,63.7951,-8.78089,0.872796,0.151731,0.449311,no
RPL23A,-2.02388,-0.271927,59.0501,,0.944766,0.183903,0.604889,no
RPL24,-2.02541,2.42314,59.0115,-4.60605,0.830338,0.136664,0.274192,no
RPL27A,-2.00766,-0.365059,100.792,,0.854691,0.170219,0.192855,no
RPL28,-0.78193,0.448965,9.5927,-4.41726,0.763397,0.120365,0.194357,no
RPL29,,22.6429,4.41177,2.35963,0.0855336,0.139227,0.0857146,yes
RPL3,-2.52588,-1.06673,1.57962,,0.951506,0.741203,0.744568,no
RPL30,-1.729,0.844588,35.9276,-5.4107,0.857354,0.242194,0.386462,no
RPL31,-2.5458,1.58623,53.7322,-5.08211,0.894644,0.155871,0.398812,no
RPL32,-2.27901,1.51609,19.8405,-3.71002,0.860249,0.327822,0.615287,no
RPL34,,0.0421507,37.9381,-9.81388,0.926793,0.309058,0.603823,no
RPL35A,-1.52727,-1.90611,15.4395,,0.824884,0.370348,0.78064,no
RPL36,-2.06156,-2.19962,81.3298,,0.906172,0.14237,0.315382,no
RPL36A,-1.47137,,9.12169,,0.822423,0.170756,0.190957,no
RPL37,-1.58087,1.66314,13.9435,-3.06761,0.925356,0.318021,0.449205,no
RPL37A,-2.1026,0.364594,23.0706,-5.98363,0.897844,0.289786,0.646535,no
RPL38,-1.67873,0.634723,51.6108,-6.3454,0.788666,0.132568,0.349343,no
RPL4,-2.25983,0.205546,29.2754,-7.15408,0.920368,0.300258,0.568482,no
RPL5,-2.53,1.34188,31.0126,-4.53053,0.880957,0.326708,0.582297,no
RPL6,-2.30422,-0.834556,59.396,,0.83297,0.149384,0.470233,no
RPL7,-1.55818,-0.647214,36.6137,,0.93506,0.277271,0.538163,no
RPL8,-2.42294,1.1219,32.429,-4.85326,0.831501,0.328104,0.595199,no
RPL9,-2.25681,-0.155951,26.7986,,0.915148,0.321413,0.62415,no
RPLP0,-1.52305,0.0181921,23.7249,-10.3489,0.897331,0.2994,0.676023,no
RPLP1,-1.35758,0.404345,13.204,-5.02925,0.765996,0.279807,0.327796,no
RPLP2,-1.24113,0.933416,19.0436,-4.35064,0.946825,0.199942,0.340002,no
RPN1,-0.960757,0.567322,6.31854,-3.47735,0.331355,0.213661,0.161017,no
RPN2,-0.609253,1.82078,0.811857,1.16526,0.667981,0.163785,0.212809,no
RPP14,-0.904728,0.307253,38.4685,-6.96811,0.694987,0.167486,0.167755,no
RPP21,-1.29735,-0.794766,3.64226,,0.27382,0.0540252,0.1449,yes
RPP30,-0.958292,0.70345,49.0952,-6.12499,0.499575,0.062951,0.128759,no
RPP38,-0.950827,,17.6556,,0.965438,0.293554,0.34179,no
RPP40,-0.868296,-0.31276,44.4699,,0.685189,0,0,no
RPS10,-1.29785,1.20531,40.8893,-5.08425,0.799685,0.203224,0.275682,no
RPS11,-2.53054,1.13573,51.5937,-5.50551,0.89069,0.242878,0.335244,no
RPS12,-2.1803,3.34491,36.4094,-3.44427,0.628483,0.245505,0.459237,no
RPS13,-1.61951,1.21549,87.2273,-6.16517,0.866166,0.1509,0.206547,no
RPS14,-2.1457,0.665343,26.9562,-5.34037,0.864233,0.29606,0.463619,no
RPS15A,-2.3792,-0.107636,30.552,,0.93675,0.300256,0.532805,no
RPS16,-2.07816,0.410881,58.0187,-7.14165,0.882467,0.186951,0.342434,no
RPS17,-1.5372,0.973759,14.2774,-3.87403,0.751038,0.400905,0.679277,no
RPS18,-2.32515,1.71995,73.3927,-5.4152,0.874524,0.122068,0.194144,no
RPS19,-2.7841,-0.274316,62.1845,,0.830723,0.141347,0.230114,no
RPS19BP1,-0.658768,4.86312,56.2675,-3.53235,0.532292,0.0888913,0.17925,no
RPS2,-1.62558,0.525897,34.2786,-6.02639,0.771586,0.201853,0.349566,no
RPS20,-2.68154,-1.42133,18.1864,,0.922618,0.422855,0.615045,no
RPS21,-1.62179,0.874427,20.7575,-4.56915,0.759303,0.296699,0.34433,no
RPS23,-2.32068,-1.55606,34.5961,,0.83117,0.225278,0.578523,no
RPS24,-1.70605,1.98582,62.1124,-4.96708,0.915467,0.221481,0.390398,no
RPS26,,-0.205014,62.3976,,0.882665,0.177129,0.400914,no
RPS27,,-0.456712,34.375,,0.772281,0.197089,0.416739,no
RPS27A,-1.89488,0.752762,78.2519,-6.69979,0.836709,0.202777,0.290491,no
RPS28,-1.86707,-2.14902,26.4278,,0.862233,0.278048,0.495342,no
RPS29,-2.83595,1.31837,5.8206,-2.14241,0.862819,0.577255,0.856568,no
RPS3,-2.46181,-0.764273,38.7938,,0.834263,0.161512,0.542669,no
RPS3A,-2.78844,-0.756048,22.6099,,0.815425,0.384114,0.580065,no
RPS4X,-2.43002,-0.146449,85.1887,,0.945842,0.117527,0.211751,no
RPS5,-1.77418,0.791718,66.2134,-6.38599,0.873707,0.211531,0.258631,no
RPS6,-2.13916,0.690856,98.7916,-7.15986,0.868072,0.133427,0.164372,no
RPS7,-2.09302,0.824836,36.2569,-5.458,0.838141,0.197762,0.471603,no
RPS9,-1.76773,-1.13421,27.3389,,0.976119,0.326,0.579586,no
RPSA,,-0.147491,21.1772,,0.771879,0.327448,0.436965,no
RPTOR,-0.899642,32.3189,31.5715,0.0337569,0.330325,0.0834303,0.169312,no
RPUSD3,-0.166037,5.4864,1.36513,2.00682,0.102571,0.0634221,0.114352,yes
RRM1,-2.91951,3.65173,9.48421,-1.37695,0.20739,0.45812,0.544794,no
RRM2,-2.39223,1.74639,1.43007,0.288289,0.16064,0.752383,0.928458,no
RRP1,-0.81676,1.78316,11.5807,-2.69922,0.409595,0.128866,0.17287,no
RRP12,-1.30199,0.277763,71.7402,-8.01278,1.15055,0.266493,0.147943,no
RRP9,-0.949791,2.74852,21.652,-2.97777,0.649968,0.180461,0.240886,no
RRS1,-1.22319,0.0343858,41.7374,-10.2453,0.61144,0.113948,0.217068,no
RSL1D1,-1.3971,-1.17935,3.43615,,0.618445,0.447881,0.695594,no
RSL24D1,-2.10701,-0.18384,23.2915,,0.678959,0.303658,0.409572,no
RSRC2,-0.428676,9.7345,4.43887,1.13292,0.248411,0.261545,0.211371,yes
RTCB,-0.602958,15.5643,10.176,0.613072,0.402438,0.0958731,0.0540026,no
RTEL1,-0.541527,0.476783,1.23671,-1.3751,0.25198,0.218894,,no
RTF1,-0.95335,0.495932,19.9602,-5.33084,0.532879,0.263162,0.608091,no
RTTN,-0.48448,-0.00121633,1.03291,,0.322243,1.66485,1.16155,no
RUVBL1,-1.82107,-0.350931,46.3295,,0.725603,0.165247,0.364389,no
SACM1L,-1.37976,3.74165,2.19441,0.769843,0.286498,0.0887101,0.160546,yes
SAE1,-1.27871,-4.17485,16.5211,,0.550688,0.111391,0.154225,no
SAMM50,-0.57944,54.8694,40.6209,0.433781,0.324321,0.0910483,0.123736,no
SAP130,-0.446436,2.76113,3.59371,-0.380216,0.388507,0.632861,0.551089,no
SAP18,-1.06621,-0.23929,21.8848,,0.630911,0.231838,0.398691,no
SARNP,-0.4209,3.94607,1.73649,1.18424,0.168846,0.121017,0.115677,yes
SART1,-1.08954,0.194575,7.63632,-5.29448,0.601138,0.572768,0.837891,no
SART3,-1.82122,1.37198,19.6852,-3.84278,0.423607,0.122585,0.259533,no
SASS6,-0.809417,-0.506838,0.559713,,0.304393,0.198347,0.104846,no
SBNO1,-1.31995,0.818983,6.08749,-2.89394,0.563258,0.270382,0.3323,no
SCAP,-0.977707,4.05422,6.38885,-0.656134,0.262421,0.143316,0.184893,yes
SCFD1,-1.3552,0.329275,1.16898,-1.82788,0.428754,0.431433,0.584197,no
SDAD1,-1.18562,-0.482781,25.8395,,0.777901,0.138667,0.326693,no
SDE2,-1.80651,0.248759,6.33302,-4.67008,0.898983,0.170277,0.137473,no
SDHC,-0.810741,-0.356414,8.40601,,0.191047,0.0888706,0.0691216,yes
SEC13,-1.47924,1.19958,30.8983,-4.68693,0.66258,0.259499,0.194754,no
SEC61A1,-1.86331,0.623507,8.21735,-3.7202,0.518267,0.489631,0.639192,no
SEC61B,-0.412734,30.8874,9.29719,1.73215,0.286867,0.155998,0.150233,yes
SEC61G,-1.2161,9.73666,52.5752,-2.43288,0.42837,0.197082,0.263924,no
SEC63,-0.456924,10.4555,5.01765,1.05918,0.224438,0.256352,0.26686,yes
SEH1L,-1.26524,9.88817,27.2662,-1.46334,0.244739,0.075954,0.246758,yes
SENP6,-1.17484,1.80237,0.786349,1.19665,0.565288,0.146233,0.218524,no
SEPSECS,-0.459369,0.2465,-0.212916,,0.276266,0.100959,0,yes
SERBP1,-0.529425,7.31191,8.08181,-0.144432,0.364429,0.249431,0.160095,no
SETD1A,-0.790194,9.66238,18.7476,-0.956255,0.378438,0.650248,0.274665,no
SETD2,-0.451589,3.61767,3.57105,0.0187112,0.251955,0.271065,0.281291,yes
SETDB1,-0.372655,5.83682,9.65685,-0.726371,0.258682,0.0649067,0.105882,yes
SF3A1,-1.76967,-0.24519,0.495695,,0.737473,0.637436,0.712762,no
SF3A2,-1.41634,1.71127,9.04859,-2.40263,0.518698,0.44488,0.612424,no
SF3B1,-1.4828,0.882268,1.99489,-1.17702,0.641272,0.730226,0.685169,no
SF3B2,-1.339,0.918817,1.96102,-1.09376,0.765411,0.68195,0.892101,no
SF3B3,-2.48171,0.180375,2.16916,-3.58807,0.741611,0.658935,0.865111,no
SF3B4,-1.84096,-0.0571583,2.37315,,0.713414,0.603578,0.768063,no
SF3B5,-2.74758,0.356037,2.34841,-2.72158,0.682087,0.301752,0.363468,no
SFPQ,-1.58076,1.50997,22.1739,-3.87627,0.807973,0.533024,0.747391,no
SFSWAP,-0.76853,6.20104,13.9815,-1.17293,0.502387,0.17785,0.314665,no
SIN3A,-1.09976,-1.49071,7.81852,,0.949723,0.792292,0.802843,no
SKA1,-0.571901,-0.948083,1.6365,,0.435946,0,0.0762589,no
SKA3,-0.839342,-0.0844381,6.51182,,0.451486,0.159597,0.0551142,no
SKP1,-1.44835,1.24855,10.3197,-3.04708,0.395416,0.0725979,0.338509,no
SLBP,-0.694909,12.8563,40.2179,-1.64536,0.423885,0.248964,0.266197,no
SLC1A5,-0.157209,0.0135644,-0.0578194,,0.354807,0.278139,0.39576,no
SLC25A10,-0.253135,8.10155,17.4712,-1.10871,0.504279,0.984402,0.964362,no
SLC35B1,-1.2617,6.82359,4.7085,0.535262,0.247674,0.241359,0.148634,yes
SLC39A10,-0.427272,0.154522,0.573684,-1.89244,0.419581,0.15694,0.165003,no
SLC39A7,-0.983258,9.26613,7.69861,0.267369,0.250172,0.0822108,0.120206,yes
SLC39A9,-0.0574591,4.31059,6.34131,-0.556896,0.449651,0.213396,0.212552,no
SLU7,-1.36816,-0.126953,13.266,,0.811784,0.365845,0.631179,no
SMARCB1,-0.831112,0.308999,1.74087,-2.49414,0.58364,0.523508,0.465519,no
SMC1A,-1.35944,2.98297,74.7684,-4.64761,0.627382,0.168491,0.317198,no
SMC2,-1.30734,0.0810255,5.92467,-6.19221,0.613701,0.155565,0.478614,no
SMC3,-1.26991,3.98245,61.0996,-3.93944,0.425945,0.236104,0.6906,no
SMC4,-1.54902,1.51193,1.37435,0.137643,0.552115,0.35352,0.775604,no
SMC5,-0.732869,1.06917,0.529871,1.01277,0.407942,0.146017,0.261175,no
SMC6,-0.847647,0.221999,2.9454,-3.72984,0.461962,0.0848788,0.118659,no
SMG5,-1.03352,13.7586,39.7376,-1.53017,0.279373,0.0362666,0.153387,yes
SMU1,-2.72235,2.13855,0.990625,1.11022,0.718131,0.501956,0.613896,no
SNAPC1,-1.62813,1.62918,22.6216,-3.79548,0.268989,0,,no
SNAPC2,-1.26379,0.588049,7.77182,-3.72424,0.200714,0.365387,0.334027,no
SNAPC3,-1.28194,1.63408,5.13621,-1.65223,0.21381,0.259955,0.101471,yes
SNF8,-0.959583,0.477475,0.01935,4.62502,0.132877,0.0709337,0.079747,yes
SNRNP200,-2.34018,1.0723,4.16357,-1.95712,0.692652,0.439522,0.653035,no
SNRNP25,-1.44151,2.75516,6.66135,-1.27368,0.338105,0.123305,0.137823,no
SNRNP35,-1.636,0.25127,4.40313,-4.13122,0.513621,0.150938,0.301294,no
SNRNP40,-0.700155,11.8348,2.18133,2.43976,0.216702,0.0898194,0.111767,yes
SNRNP48,-0.458111,9.81097,12.7098,-0.373477,0.615241,0.125371,0.194517,no
SNRNP70,-1.08432,0.401305,27.5824,-6.1029,0.760154,0.374606,0.690944,no
SNRPA1,-2.8323,0.945432,4.30029,-2.18539,0.648305,0.574837,0.825826,no
SNRPB,-1.75509,1.42102,4.02822,-1.50322,0.514875,0.621095,0.710759,no
SNRPD1,-2.63306,-0.251175,26.4793,,0.738061,0.320905,0.814437,no
SNRPD3,-4.36644,-0.451303,34.725,,0.835158,0.426363,0.362778,no
SNRPE,-1.93817,0.562988,15.9626,-4.82545,0.594492,0.396905,0.78915,no
SNRPF,-2.88338,0.457154,19.2723,-5.39771,0.806144,0.375321,0.841896,no
SNRPG,-2.09827,-0.315683,14.0804,,0.792842,0.257019,0.383646,no
SNUPN,-0.992254,3.75719,0.931438,2.01212,0.234303,0.125391,0.180532,yes
SNW1,-1.51095,0.777349,0.945278,-0.282176,0.754064,0.70494,0.887354,no
SNX15,-0.152598,3.9185,0.851432,2.20234,0.969301,0.69853,0.321291,no
SOD1,-1.38162,0.64802,1.6696,-1.36539,0.104891,0.0404103,0.0564526,yes
SON,-1.062,0.508581,10.8591,-4.41628,0.716719,0.5539,0.690858,no
SPATA5,,0.576701,2.0257,-1.81253,0.532412,0.314329,0.29158,no
SPATA5L1,,-0.737178,8.07259,,0.354826,0.0821321,0,no
SPC24,-2.11206,-4.05649,21.9428,,0.742072,0.0872683,0.51751,no
SPC25,-1.62989,-1.48813,31.183,,0.491812,0.183489,0.332111,no
SPCS2,-0.691051,8.12698,7.34958,0.145057,0.260394,0.126565,0.0789961,yes
SPCS3,-1.05939,9.01702,7.04086,0.356899,0.404481,0.249695,0.264669,no
SPDL1,-1.44224,4.2724,1.25779,1.76416,0.60385,0.207608,0.151994,no
SRBD1,-1.49875,0.126752,8.16158,-6.00876,0.668003,0.18889,0.385803,no
SRF,-0.478793,7.00756,1.64396,2.09174,0.510288,0.183139,0.320583,no
SRFBP1,-0.870527,-0.518898,29.9866,,0.733076,0.0617507,0.225728,no
SRP14,-0.882948,9.55621,2.09293,2.19091,0.0834858,0.165724,0.118198,yes
SRP19,-1.63259,11.5116,6.52623,0.818769,0.442972,0.150152,0.135535,no
SRP54,-2.24522,9.31847,2.89166,1.68819,0.363939,0.0882199,0.256482,no
SRP68,-0.969119,7.29289,53.9535,-2.88715,0.510875,0.125341,0.245273,no
SRP72,-1.05523,12.0712,9.30427,0.375606,0.394951,0.084637,0.175108,no
SRP9,-1.09714,7.86282,4.23819,0.891598,0.142957,0.112191,0.134816,yes
SRPRB,-0.659999,13.1266,15.6173,-0.250654,0.483152,0.142097,0.11337,no
SRRM1,-0.733868,4.80188,18.4084,-1.93869,0.505385,0.213201,0.267073,no
SRRM2,-0.512388,1.50725,7.17203,-2.25046,0.416232,0.219952,0.238233,no
SRRT,-0.850758,-0.959085,41.5431,,0.648236,0.229881,0.370836,no
SRSF1,-1.68199,5.28118,35.8733,-2.76398,0.686086,0.20738,0.443553,no
SRSF10,-0.676337,3.31308,8.83767,-1.41549,0.193253,0.0855466,0.0764898,yes
SRSF11,-1.01385,0.570007,1.15771,-1.02222,0.703374,0.696947,0.659818,no
SRSF6,-0.517169,5.86584,0.650276,3.17322,0.180646,0.167554,0.302356,no
SRSF7,-2.08405,3.52169,28.8816,-3.03581,0.505943,0.182562,0.153749,no
SS18L2,-2.06337,0.121041,3.47526,-4.84356,0.17277,0.0830642,0.0915425,yes
SSBP1,-0.33917,5.18112,5.18407,-0.000819333,0.209336,0.0977116,0.17431,yes
SSBP3,-0.241653,-0.522958,0.216734,,0.464592,0.764761,0.981327,no
SSRP1,-1.29714,3.11667,23.8589,-2.93645,0.40973,0.243495,0.442695,no
SSU72,-1.46549,6.43322,14.9684,-1.21831,0.339865,0.263841,0.290034,no
STARD7,-0.414564,1.28494,2.704,-1.0734,0.185361,0.130048,0.225121,yes
STIL,-0.641374,-4.82717,1.82073,,0.334713,0.272867,0.200366,no
STRAP,-0.750929,19.5099,12.4412,0.649076,0.111838,0.082698,0.0987451,yes
STX18,-1.13099,1.6625,8.56593,-2.36526,0.30872,0.330487,0.238885,no
SUGP1,-0.621956,7.51301,19.358,-1.36547,0.250782,0.104282,0.200906,yes
SUGT1,-0.743826,1.02412,6.43256,-2.651,0.628776,0.0869236,0.119488,no
SUMO2,,-0.140886,7.98747,,0.723065,0.317638,0.38677,no
SUPT16H,-1.97382,4.04209,42.1893,-3.3837,0.478205,0.124415,0.476969,no
SUPT4H1,-0.496524,13.5655,16.7384,-0.303223,0.218474,0.291245,0.220835,yes
SUPT5H,-1.40698,1.78983,41.8405,-4.547,0.545026,0.333165,0.458156,no
SUPT6H,-1.83463,6.73118,122.174,-4.18194,0.682018,0.313782,0.378365,no
SUPV3L1,-0.898219,9.15617,10.6272,-0.214944,0.307462,0.171724,0.313074,no
SURF6,-0.580553,0.934982,11.9294,-3.67344,0.56101,0.125511,0.137042,no
SYF2,-0.978632,6.64328,21.0384,-1.66306,0.349699,0.119622,0.154762,no
SYMPK,-1.11123,-0.3861,14.1167,,1.11141,0.267246,0.609707,no
TACC3,-0.473152,0.363168,0.294158,0.304046,0.634943,0.616634,0.76436,no
TADA3,-0.190758,9.19756,11.7358,-0.351598,0.257959,0.0903366,0.137668,yes
TAF1,-0.773227,5.09492,43.147,-3.08213,0.799386,0.330962,0.446389,no
TAF12,-0.813634,18.4384,60.7446,-1.72005,0.404988,0.103358,0.517033,no
TAF1B,-0.940386,-0.515333,4.47013,,0.287132,0.0882585,0.227626,yes
TAF1C,-1.0848,1.11859,15.2457,-3.76865,0.242546,0.434423,,no
TAF1D,-0.674562,1.32892,12.3584,-3.21716,0.544252,0.281516,0.392676,no
TAF2,-0.799295,33.7578,49.399,-0.549261,0.426022,0.197168,0.330986,no
TAF6,-1.39528,31.1603,35.327,-0.181062,0.283121,0.0582517,0.126959,yes
TAF7,-0.767106,0.200276,18.8644,-6.55754,0.306666,0.155478,0.240298,no
TAF8,-0.900638,4.5914,42.3786,-3.20633,0.435941,0.297343,0.291576,no
TAMM41,-0.66338,12.6574,2.7105,2.22335,0.359144,0.050113,0.0542815,no
TARDBP,-0.90852,12.1838,5.59672,1.12231,0.208555,0.156147,0.210113,yes
TARS2,-0.472125,13.6147,8.42009,0.693261,0.262458,0.137949,0.0241653,yes
TBCA,-0.893427,3.83643,0.915003,2.06792,0.284883,0.0616998,0.0834416,yes
TBCB,-1.05002,2.42966,11.7614,-2.27523,0.414651,0.0799623,0.0617697,no
TBCC,-0.818306,-0.0947527,0.322186,,0.106774,0.293891,0.401309,no
TBL3,-1.25602,0.148722,48.102,-8.33733,1.26544,0.155941,0.159729,no
TBP,-0.789973,5.27351,10.4421,-0.985571,0.385813,0.266738,0.184274,no
TCERG1,-0.534497,15.9475,18.6351,-0.224692,0.303025,0.110779,0.0824916,no
TCOF1,-0.605919,-0.406231,15.2101,,0.354668,0.106093,0.143613,no
TCP1,-1.83497,0.427736,41.8753,-6.61324,0.884313,0.129651,0.356187,no
TEFM,-0.437892,9.19373,2.20686,2.05865,0.217892,0.199083,0.201252,yes
TELO2,-0.491518,7.22243,33.9015,-2.23079,0.348463,0.0701924,0.0509215,no
TEN1,-0.39889,,-0.0233789,,0.175549,0.293033,0.170091,yes
TERF1,,0.888522,0.36932,1.26654,0.276098,0.263474,0.342741,no
TERF2,-0.966088,-0.937219,20.442,,1.05806,0.0898893,0.398066,no
TEX10,-0.796565,0.233669,25.409,-6.76473,0.650494,0.0890358,0.0896007,no
TFAM,-0.571525,10.6398,0.98321,3.43582,0.205866,0.0259121,0.0757007,yes
TFDP1,-0.425937,0.652157,10.7035,-4.03672,0.187645,0.0949652,0.0782202,yes
TFIP11,-1.07105,0.0770936,4.09518,-5.73117,0.604953,0.118553,0.508925,no
TGS1,-0.73792,4.04827,0.508574,2.99278,0.319211,0.135021,0.0990367,no
THAP1,-1.17394,3.98309,8.98734,-1.174,0.423393,0.115354,0.231543,no
THAP11,-0.435663,8.04554,5.54998,0.535707,0.167992,0.100099,0.142231,yes
THOC2,-1.99432,1.14126,13.5717,-3.5719,0.572821,0.16242,0.408609,no
THOC3,-1.28477,3.96468,32.0299,-3.01414,0.397178,0.118355,0.103127,no
THOC7,-1.06774,-1.58906,8.10856,,0.549597,0.166361,0.244638,no
TICRR,-1.74929,-0.598523,16.2444,,0.625343,0.259648,0.568607,no
TIMELESS,-1.38221,2.0236,6.58645,-1.70258,0.577574,0.139481,0.0509541,no
TIMM10,-1.16559,-0.0714382,-0.122747,,0.71272,0.172732,0.220158,no
TIMM13,-0.813981,3.27836,10.3878,-1.66384,0.514533,0.168765,0.253232,no
TIMM22,-0.559392,1.01337,1.73529,-0.776022,0.252461,0.120172,0.259719,yes
TIMM9,-0.52656,0.04211,4.82617,-6.84057,0.593015,0.128007,0.130115,no
TINF2,-1.35723,1.38086,2.84091,-1.04078,0.404989,0.133743,0.10617,no
TIPIN,-0.978109,-0.0320951,3.337,,0.530536,0.113915,0.151877,no
TMA16,-0.738834,0.930051,8.90344,-3.25898,0.473647,0.0612147,0.103224,no
TMED2,-0.571222,4.19771,4.5485,-0.115788,0.10892,0.135695,0.0962625,yes
TMEM258,-0.855605,6.84882,4.46338,0.617718,0.31484,0.195959,0.145291,no
TMSB10,-0.446612,-0.151314,4.72715,,0.183438,0.0958994,0.0920045,yes
TMX2,-0.248952,14.6504,19.1637,-0.387431,0.206002,0.163389,0.339894,no
TNPO3,-1.37444,17.3714,21.3147,-0.295137,0.374977,0.111218,0.0906606,no
TOE1,-0.478722,6.34926,4.36709,0.539917,0.203483,0.0710506,0.0528552,yes
TOMM20,-0.649687,89.0935,2.98543,4.89931,0.21087,0.104759,0.152171,yes
TOMM22,-0.969551,60.238,23.6289,1.35012,0.249775,0.123316,0.224072,yes
TOMM40,-1.16077,26.8994,4.29824,2.64575,0.28615,0.202679,0.337594,no
TOP1,-1.00099,28.7517,17.3897,0.725412,0.278869,0.243308,0.217388,yes
TOP3A,-1.16369,3.08871,0.528567,2.54684,0.383667,0.111401,0.222948,no
TOPBP1,-1.39157,-0.482129,4.34428,,0.442037,0.27932,0.279575,no
TP53RK,-0.824736,1.71904,4.32129,-1.32986,0.483319,0.110255,0.136905,no
TPR,-1.08044,11.1194,25.0074,-1.16927,0.261336,0.194752,0.10855,yes
TPX2,-1.28337,-0.788444,7.43839,,0.979583,0.217434,0.331386,no
TRA2B,-0.463693,6.01732,9.81715,-0.706182,0.186596,0.240573,0.317604,no
TRAIP,-0.623408,1.42906,0.938584,0.606511,0.102451,0.18955,0.0686307,yes
TRAPPC1,-1.16132,5.48,0.259383,4.40102,0.313978,0.155277,0.265572,no
TRAPPC11,-1.00901,1.2902,7.45401,-2.53042,0.284289,0.173243,0.0466081,yes
TRAPPC3,-1.56646,3.0155,0.711305,2.08386,0.25458,0.113658,0.115618,yes
TRAPPC4,-0.870332,17.3203,0.124907,7.11546,0.278995,0.16045,0.266206,yes
TRAPPC5,-0.71409,3.09784,2.87735,0.106522,0.169555,0.0764355,0.106571,yes
TRAPPC8,-1.50602,2.50328,0.73079,1.77629,0.286942,0.147327,0.195179,yes
TRMT10C,-0.429924,11.2461,7.59652,0.566009,0.226582,0.11541,0.147186,yes
TRMT112,-1.79363,0.0731344,29.1736,-8.6399,0.737396,0.173655,0.218897,no
TRMT5,-0.782874,-1.63835,18.7874,,0.187434,0.0399979,0.159244,yes
TRMT6,-0.389409,3.50668,0.500103,2.80981,0.385128,0.0875523,0.128829,no
TRNT1,-1.40657,10.5522,3.53494,1.57779,0.491156,0.153824,0.238847,no
TRRAP,-1.25662,26.8479,39.3697,-0.552275,0.491446,0.315321,0.327164,no
TSEN2,-0.595849,1.23383,13.7831,-3.48169,0.467318,0.153143,0.173701,no
TSFM,-0.315811,9.24941,2.0474,2.17556,0.124622,0.080413,0.0529946,yes
TSG101,-1.13275,0.943151,22.8374,-4.59777,0.324984,0.119092,0.245767,no
TSR1,-1.35757,5.34204,5.30126,0.0110537,0.448564,0.458861,0.640902,no
TSR2,-1.58999,1.14393,64.5449,-5.81823,0.58614,0.210524,0.307127,no
TTC1,-1.10411,165.443,7.69559,4.42616,0.201072,0.0607563,0.15409,yes
TTC27,-1.58465,0.743037,32.6227,-5.4563,0.958854,0.0852675,0.147556,no
TTC4,-0.543089,47.0005,8.11934,2.53324,0.274555,0.0852653,0.0948115,yes
TTF2,-0.688716,4.01364,-0.0308668,,0.673383,0.0499836,0.201551,no
TTI1,-0.806361,51.0151,36.4284,0.485863,0.313766,0.0995705,0.0710818,no
TTK,-0.871613,-0.867516,15.6043,,0.659358,0.22419,0.690053,no
TUBA1B,-1.34352,0.778943,4.19988,-2.43076,0.608416,0.227926,0.302725,no
TUBB,-1.71769,2.40903,2.28388,0.0769643,0.359243,0.37241,0.510604,no
TUBD1,-0.364011,0.414149,0.16858,1.29671,0.229611,0.100542,0.0734819,yes
TUBE1,-0.390506,-0.102555,0.0821576,,0.376271,0.112143,0.118071,no
TUBGCP2,-1.25383,-1.24147,1.8629,,0.352462,0.0989584,0.435591,no
TUBGCP5,-1.08534,1.68382,1.14788,0.552766,0.715291,0.200629,0.550573,no
TUBGCP6,-0.939741,0.468823,0.128895,1.86285,0.615245,0.279809,,no
TUT1,-1.80736,2.39135,0.0213439,6.80786,0.683461,0.663053,0.654554,no
TXN,-1.06527,7.87563,14.4313,-0.873735,0.161684,0.185327,0.219044,yes
TXNL4A,-2.28885,0.116382,7.59706,-6.0285,0.74136,0.177717,0.318654,no
U2SURP,-1.46924,10.0297,56.4457,-2.49258,0.457441,0.102949,0.195799,no
UBA1,-1.77903,2.45419,14.5462,-2.56733,0.445183,0.259102,0.583114,no
UBA2,-1.17843,10.0268,10.6928,-0.0927818,0.282182,0.19569,0.246035,yes
UBA3,-0.597049,21.6967,14.3083,0.600622,0.216369,0.024075,0.145684,yes
UBA5,-0.510797,6.02893,5.11105,0.238281,0.115711,0.132238,0.0869586,yes
UBA52,-1.53015,0.217724,5.36933,-4.62417,0.903386,0.44434,0.66444,no
UBAP1,-0.831561,1.30847,6.40095,-2.29041,0.520749,0.108153,0.199133,no
UBC,-0.40293,0.311401,0.765562,-1.29775,0.456019,0.44779,0.672585,no
UBE2D3,-0.668709,-2.36591,2.43791,,0.549134,0.12532,0.129279,no
UBE2I,-2.02984,3.45303,13.5847,-1.97604,0.447816,0.30401,0.374968,no
UBE2L3,-1.08555,1.48138,1.47549,0.00574674,0.156526,0.113204,0.107677,yes
UBL5,-2.66098,1.17212,15.9348,-3.76499,0.52075,0.163704,0.238002,no
UBQLN4,-0.560998,4.22194,7.4426,-0.8179,0.128988,0.146978,0.206072,yes
UBTF,-1.65417,0.242516,0.37502,-0.628886,0.941507,0.727566,0.81727,no
UFL1,-0.350084,7.92935,6.88038,0.204715,0.144839,0.0612654,0.0548886,yes
UFM1,-0.451669,4.85685,7.72672,-0.669835,0.207546,0.0778051,0.0236644,yes
UNC50,-0.409649,2.80369,3.20477,-0.192893,0.212863,0.0759017,0.0680439,yes
UPF1,-1.18474,-1.85858,23.3405,,0.917668,0.206689,0.282993,no
UPF2,-1.34442,3.60071,20.932,-2.53935,0.468708,0.267559,0.211571,no
UQCC2,-0.273907,-1.17612,8.52737,,0.261167,0.121843,0.136423,yes
UQCRB,-0.371108,15.0615,7.2273,1.05933,0.151747,0.0906481,0.115526,yes
UQCRC1,-0.478962,12.1473,0.656683,4.2093,0.224607,0.666687,0.597269,no
UQCRFS1,-0.516414,2.80709,15.5452,-2.46932,0.365859,0.0877087,0.111572,no
UQCRQ,-0.412323,14.5906,7.45661,0.968443,0.197341,0.141473,0.135877,yes
URB2,-0.947438,-0.96737,7.73426,,0.47984,0.124582,0.403614,no
URI1,-1.24842,4.59517,4.86293,-0.0817083,0.453507,0.255661,0.360772,no
URM1,-0.703307,9.77509,3.19564,1.61301,0.331072,0.189415,0.235119,no
UROD,-0.516526,0.595314,-0.115446,,0.0969986,0.0851198,0.0708577,yes
USP10,-0.656622,0.450979,0.58935,-0.386064,0.194142,0.295023,0.225684,yes
USP36,-0.897016,1.8842,3.92726,-1.05957,0.335912,0.325072,0.293127,no
USP37,-0.857883,-1.54677,7.13211,,0.662671,0.11432,0.187565,no
USP39,-1.57162,0.162555,7.80706,-5.58578,0.72294,0.382965,0.767137,no
USP5,-1.36442,1.63514,2.42909,-0.571003,0.416482,0.404996,0.787533,no
USP8,-0.772734,3.1039,0.979358,1.66417,0.298219,0.34898,0.072714,no
USP9X,-0.552826,0.196143,0.250404,-0.352353,0.922341,0.271613,0.391764,no
USPL1,-1.16611,-0.195441,8.46774,,0.967194,0.172129,0.0484384,no
UTP15,-1.65223,0.110327,33.6527,-8.25279,0.875826,0.199139,0.341903,no
UTP18,-1.07675,0.0558112,14.7964,-8.05047,0.953184,0.251108,0.410737,no
UTP20,-1.43802,0.421476,41.718,-6.62908,0.670865,0.166812,0.265061,no
UTP23,-0.915464,0.462076,36.998,-6.32317,0.427703,0.0444515,0.074997,no
UTP6,-0.982238,-1.05169,53.9,,0.577851,0.102552,0.187395,no
UXT,-0.9903,1.36927,17.4754,-3.67384,0.396394,0.0512861,0.10062,no
VARS2,-0.491769,15.421,7.06636,1.12586,0.368709,0.134402,0.204414,no
VBP1,-0.578469,3.03112,0.560054,2.43621,0.270885,0.137227,0.178822,yes
VCP,-2.53256,0.122673,0.989021,-3.01118,0.582208,0.811588,0.852304,no
VHL,-0.751461,36.6632,0.105401,8.4423,0.15472,0.205976,0.11314,yes
VMP1,-1.06148,9.11049,5.6745,0.683036,0.352604,0.663688,0.64957,no
VPS13D,-0.720348,8.46349,1.16224,2.86434,0.212327,0.064808,0.241601,yes
VPS28,-1.6697,-0.673993,49.4984,,0.453372,0.212419,0.423946,no
VPS29,-0.464537,3.79263,11.9754,-1.65881,0.0915128,0.102868,0.0817417,yes
VPS54,-0.486071,1.78529,2.10027,-0.234417,0.215421,0.363868,0.527205,no
VPS72,-0.49629,12.0237,32.8418,-1.44965,0.613467,0.0756346,0.140103,no
WAC,-0.472195,8.00398,3.47664,1.20302,0.499881,0.454978,0.435921,no
WBP11,-1.05484,1.03946,7.5824,-2.86683,0.485063,0.472579,0.614308,no
WDHD1,-1.3314,1.99623,3.71579,-0.896391,0.34871,0.0916621,0.0563414,no
WDR1,-0.868763,0.893703,0.914589,-0.0333275,0.41209,0.553875,0.467121,no
WDR12,-1.33194,-2.75208,41.1829,,0.834766,0.172477,0.0458211,no
WDR18,-1.11701,0.517761,5.21558,-3.33247,0.480706,0.439023,0.299953,no
WDR3,-1.351,-0.441579,49.3097,,0.470404,0.158821,0.167117,no
WDR33,-1.78428,1.3201,4.87944,-1.88606,0.585198,0.36654,0.623478,no
WDR36,-1.55501,0.440745,43.5852,-6.62775,0.494114,0.161489,0.174384,no
WDR43,-2.08812,-0.307029,18.9003,,0.896482,0.445094,0.576808,no
WDR46,-1.04553,0.979202,25.5575,-4.70599,0.633533,0.170817,0.247442,no
WDR5,-0.97526,5.84427,76.296,-3.70651,0.731772,0.0814562,0.0913899,no
WDR55,-1.21559,-1.01739,7.33222,,0.561119,0.0848993,0.231263,no
WDR74,-1.80929,0.727368,2.19913,-1.59617,0.620738,0.674722,0.937317,no
WDR75,-1.56074,0.0164703,36.9519,-11.1316,0.81281,0.201025,0.436628,no
WDR82,-1.55682,0.946681,55.3449,-5.86943,0.844014,0.309137,0.314064,no
WDTC1,-0.240888,3.17898,19.0081,-2.57998,0.533126,0.429373,0.370745,no
WTAP,-0.802975,22.8304,2.59826,3.13534,0.169611,0.327479,0.303657,no
XAB2,-2.10287,-3.00867,3.7321,,0.354356,0.386692,0.646677,no
XPO1,-1.99139,2.08391,48.2501,-4.53317,0.771271,0.349148,0.453968,no
XPO5,-0.603238,10.1794,3.34858,1.60403,0.179978,0.166797,0.190323,yes
XRCC1,-0.273534,0.952682,0.262446,1.85998,0.122309,0.0211587,0.0388356,yes
XRCC2,-0.393971,2.27906,0.103934,4.4547,0.178599,0.0787571,0.114559,yes
XRCC3,-0.478085,0.784903,9.07072,-3.53063,0.596424,0,,no
XRCC5,-1.2226,27.7605,26.7687,0.0524848,0.452245,0.174866,0.233142,no
XRN2,-1.14184,2.26207,13.0086,-2.52375,0.68074,0.0920042,0.0527912,no
YARS2,-1.16642,13.5903,4.9077,1.46946,0.127227,0.168916,0.13276,yes
YBX1,-1.20181,0.27486,3.21599,-3.54849,0.545802,0.327183,0.427582,no
YEATS2,-0.515392,9.82209,19.4649,-0.986774,0.333068,0.130064,0.147482,no
YEATS4,-0.757083,8.97749,18.1884,-1.01864,0.291913,0.0618433,0.144671,yes
YTHDC1,-0.671883,-0.0120067,4.24858,,0.827839,0.530451,0.800361,no
YY1,-0.7372,3.71828,3.58208,0.053839,0.669243,0.748656,0.709327,no
ZBTB17,-0.635472,6.58732,11.2831,-0.776404,0.304693,0.145463,0.035422,no
ZCCHC9,-0.769611,0.789451,42.6796,-5.75655,0.546526,0.226535,0.14304,no
ZCRB1,-0.581617,18.0743,17.9663,0.00864568,0.135188,0.0581952,0.0475146,yes
ZFC3H1,-0.542088,13.7976,13.0756,0.0775441,0.141953,0.128706,0.125515,yes
ZMAT2,-1.42241,1.54839,10.7303,-2.79285,0.718063,0.226745,0.401002,no
ZMAT5,-0.83713,1.48,14.6992,-3.31206,0.407002,0.103724,0.129242,no
ZNF207,-1.20535,1.46169,2.30055,-0.654341,0.595504,0.631865,0.699728,no
ZNF335,-0.707429,0.986273,3.10836,-1.6561,0.29065,0.368333,,no
ZNF574,-0.574802,0.399621,1.14488,-1.5185,0.598511,0.829628,0.972177,no
ZNHIT2,-1.43712,2.20426,1.47364,0.580908,0.292641,0.244266,0.26622,yes
ZNHIT3,-0.51575,-0.529525,2.11466,,0.305547,0.0882097,0.0793174,no
ZNHIT6,-0.797461,-3.23054,29.4324,,0.243956,0.0154905,0.0384635,yes
ZRSR2,-0.638911,15.3748,5.18984,1.56681,0.534066,0.306626,,no
ZW10,-0.269577,0.571952,3.45166,-2.59333,0.2913,0.159529,0.101968,yes


==> anc/Supplementary_Table_S5_benchmark_transfer.csv <==
source_cell_type,target_cell_type,ground_truth,subset,stratum,n_genes,noise_share_of_truth,scale_factor_raw,relative_mse_raw,scale_factor_denoised,relative_mse_denoised,deattenuated_cosine,transfer_coefficient,transfer_coefficient_ci_lo,transfer_coefficient_ci_hi
K562,hESC,all cells,all available,< -1,712,0.920416,0.621321,3.17838,0.286524,10.3075,0.451563,,,
K562,hESC,all cells,all available,-1 to -0.5,484,0.733105,0.765865,2.247,0.756586,1.56016,0.478015,,,
K562,hESC,all cells,all available,-0.5 to -0.2,232,0.54915,0.837555,2.0165,0.993858,1.1084,0.478783,,,
K562,hESC,all cells,all available,> -0.2,36,0.894466,0.80177,2.52791,0.717072,1.96836,0.511977,,,
K562,hESC,all cells,common subset,< -1,62,0.637711,0.549335,3.14387,0.584565,2.39311,0.515455,0.2740,0.1993,0.3582
K562,hESC,all cells,common subset,-1 to -0.5,61,0.430936,0.843178,1.85607,1.13366,1.03308,0.519871,0.5538,0.4031,0.7014
K562,hESC,all cells,common subset,-0.5 to -0.2,36,0.47361,0.820938,1.85552,1.23558,0.884338,0.55436,0.4653,0.3603,0.5852
K562,hESC,knocked-down cells only,all available,< -1,62,0.615847,0.98547,1.47809,0.839039,1.15278,0.522012,,,
K562,hESC,knocked-down cells only,all available,-1 to -0.5,61,0.447018,1.16332,1.38545,1.36478,0.890213,0.482782,,,
K562,hESC,knocked-down cells only,all available,-0.5 to -0.2,36,0.595513,1.05239,1.51491,1.34183,0.879251,0.525661,,,
K562,hESC,knocked-down cells only,common subset,< -1,62,0.615847,0.98547,1.47809,0.839039,1.15278,0.522012,0.4509,0.3439,0.5736
K562,hESC,knocked-down cells only,common subset,-1 to -0.5,61,0.447018,1.16332,1.38545,1.36478,0.890213,0.482782,0.6893,0.5128,0.8608
K562,hESC,knocked-down cells only,common subset,-0.5 to -0.2,36,0.595513,1.05239,1.51491,1.34183,0.879251,0.525661,0.5431,0.4165,0.6881
RPE1,hESC,all cells,all available,< -1,619,0.898253,0.264038,14.6446,0.113383,72.5013,0.366345,,,
RPE1,hESC,all cells,all available,-1 to -0.5,456,0.658595,0.383095,6.55661,0.322491,8.36703,0.429057,,,
RPE1,hESC,all cells,all available,-0.5 to -0.2,295,0.50045,0.614176,2.93161,0.630109,2.03426,0.416306,,,
RPE1,hESC,all cells,all available,> -0.2,90,0.7858,0.470019,4.86839,0.365286,6.25154,0.395592,,,
RPE1,hESC,all cells,common subset,< -1,56,0.621559,0.32564,9.67459,0.222403,18.8615,0.455732,0.0968,0.0643,0.1347
RPE1,hESC,all cells,common subset,-1 to -0.5,60,0.419124,0.575761,3.49297,0.607992,2.4171,0.425199,0.1483,0.0999,0.2191
RPE1,hESC,all cells,common subset,-0.5 to -0.2,44,0.446144,0.694331,2.57047,0.808087,1.5525,0.477013,0.2066,0.1217,0.3310
RPE1,hESC,knocked-down cells only,all available,< -1,56,0.598711,0.507494,4.18306,0.401019,6.41085,0.439432,,,
RPE1,hESC,knocked-down cells only,all available,-1 to -0.5,60,0.421882,0.745344,2.17523,0.675315,2.0266,0.371976,,,
RPE1,hESC,knocked-down cells only,all available,-0.5 to -0.2,44,0.561653,0.858616,1.82129,1.00055,1.25617,0.441955,,,
RPE1,hESC,knocked-down cells only,common subset,< -1,56,0.598711,0.507494,4.18306,0.401019,6.41085,0.439432,0.1538,0.1055,0.2104
RPE1,hESC,knocked-down cells only,common subset,-1 to -0.5,60,0.421882,0.745344,2.17523,0.675315,2.0266,0.371976,0.1793,0.1212,0.2662
RPE1,hESC,knocked-down cells only,common subset,-0.5 to -0.2,44,0.561653,0.858616,1.82129,1.00055,1.25617,0.441955,0.2265,0.1275,0.3723
Jurkat,hESC,all cells,all available,< -1,632,0.916934,0.527231,4.27847,0.284224,10.3419,0.428064,,,
Jurkat,hESC,all cells,all available,-1 to -0.5,478,0.697815,0.623804,3.01572,0.568241,2.66831,0.453125,,,
Jurkat,hESC,all cells,all available,-0.5 to -0.2,302,0.504729,0.710516,2.49342,0.799576,1.5002,0.445749,,,
Jurkat,hESC,all cells,all available,> -0.2,97,0.874036,0.617682,3.20427,0.531656,2.62194,0.408098,,,
Jurkat,hESC,all cells,common subset,< -1,54,0.610772,0.496281,4.38271,0.533566,3.11184,0.492843,0.2502,0.1819,0.3259
Jurkat,hESC,all cells,common subset,-1 to -0.5,61,0.417813,0.682816,2.64566,0.832143,1.34893,0.478476,0.3539,0.2518,0.4594
Jurkat,hESC,all cells,common subset,-0.5 to -0.2,45,0.444179,0.686438,2.67835,0.834246,1.33322,0.456719,0.2786,0.1979,0.3793
Jurkat,hESC,knocked-down cells only,all available,< -1,54,0.571057,0.910378,1.88787,0.898323,1.45003,0.457443,,,
Jurkat,hESC,knocked-down cells only,all available,-1 to -0.5,61,0.444733,0.960031,1.6753,1.03732,1.28351,0.402198,,,
Jurkat,hESC,knocked-down cells only,all available,-0.5 to -0.2,45,0.561992,0.89734,2.06622,0.947733,1.34906,0.386038,,,
Jurkat,hESC,knocked-down cells only,common subset,< -1,54,0.571057,0.910378,1.88787,0.898323,1.45003,0.457443,0.4139,0.3123,0.5182
Jurkat,hESC,knocked-down cells only,common subset,-1 to -0.5,61,0.444733,0.960031,1.6753,1.03732,1.28351,0.402198,0.4051,0.2789,0.5327
Jurkat,hESC,knocked-down cells only,common subset,-0.5 to -0.2,45,0.561992,0.89734,2.06622,0.947733,1.34906,0.386038,0.3127,0.2274,0.4147
HepG2,hESC,all cells,all available,< -1,618,0.913779,0.39898,6.82115,0.183485,27.3192,0.402395,,,
HepG2,hESC,all cells,all available,-1 to -0.5,439,0.715364,0.533486,3.91462,0.518256,3.0847,0.449847,,,
HepG2,hESC,all cells,all available,-0.5 to -0.2,261,0.495295,0.572242,3.50352,0.735874,1.55981,0.480662,,,
HepG2,hESC,all cells,all available,> -0.2,92,0.79682,0.568635,3.48314,0.595418,2.01527,0.448743,,,
HepG2,hESC,all cells,common subset,< -1,54,0.648254,0.400144,6.81915,0.385457,5.89629,0.412631,0.1268,0.0841,0.1765
HepG2,hESC,all cells,common subset,-1 to -0.5,52,0.409543,0.546529,3.40974,0.74574,1.81929,0.450669,0.2935,0.2134,0.3903
HepG2,hESC,all cells,common subset,-0.5 to -0.2,32,0.433561,0.51651,4.13013,0.720895,1.31924,0.526466,0.2732,0.1803,0.4209
HepG2,hESC,knocked-down cells only,all available,< -1,54,0.645149,0.676921,2.9269,0.584193,2.54729,0.421279,,,
HepG2,hESC,knocked-down cells only,all available,-1 to -0.5,52,0.409279,0.811346,2.1649,1.00567,1.35327,0.38871,,,
HepG2,hESC,knocked-down cells only,all available,-0.5 to -0.2,32,0.519592,0.741215,2.42621,0.980028,1.19137,0.508056,,,
HepG2,hESC,knocked-down cells only,common subset,< -1,54,0.645149,0.676921,2.9269,0.584193,2.54729,0.421279,0.2080,0.1428,0.2850
HepG2,hESC,knocked-down cells only,common subset,-1 to -0.5,52,0.409279,0.811346,2.1649,1.00567,1.35327,0.38871,0.3469,0.2500,0.4678
HepG2,hESC,knocked-down cells only,common subset,-0.5 to -0.2,32,0.519592,0.741215,2.42621,0.980028,1.19137,0.508056,0.2908,0.1810,0.4688


==> anc/Supplementary_Table_S6_composition_selection.csv <==
context,design,stratum,n_targets,composition_share,comp_ci_lo,comp_ci_hi,within_share,selection_term,selection_ci_lo,selection_ci_hi,n_classifiable,composition_share_cycle_genes_removed,median_total_magnitude,survivor_residual,inert_control_ratio,shown_in_supplementary_figure_S8
K562,random halves,< -1,765,0.00404576,0.00347133,0.00523068,0.983677,1.56489,1.49708,1.6732,233,0.00265513,99.7945,0.212239,,yes
K562,random halves,-1 to -0.5,590,0.00358105,0.00216659,0.00480585,0.991824,1.26893,1.20724,1.47609,103,0.00195435,30.0743,0.154138,,yes
K562,random halves,-0.5 to -0.2,404,0.000538573,-0.00140308,0.00299672,0.98952,1.25769,1.14148,1.3248,59,0.000463434,9.91754,0.134267,,yes
K562,random halves,> -0.2,139,0.00538397,0.000824388,0.0100672,0.982071,1.67477,1.08603,2.52051,8,0.00305215,5.65776,0.164498,,yes
K562,guide halves,< -1,53,0.00610298,,,0.99736,1.40376,,,5,,-0.362152,0.471325,,no
K562,guide halves,-1 to -0.5,26,0.0792684,,,1.04684,2.84037,,,2,,0.652843,0.57375,,no
K562,guide halves,-0.5 to -0.2,21,0.00904664,,,0.891996,,,,0,,0.0118732,0.513699,,no
K562,guide halves,> -0.2,12,0.0493263,,,0.994572,5.94846,,,1,,-0.042204,0.54989,,no
RPE1,random halves,< -1,663,0.244877,0.235943,0.251555,0.462948,1.46413,1.3403,1.57053,156,0.20303,724.695,0.128911,,yes
RPE1,random halves,-1 to -0.5,564,0.193303,0.182919,0.212431,0.574457,1.17364,1.11686,1.26518,82,0.163941,269.843,0.086904,,yes
RPE1,random halves,-0.5 to -0.2,502,0.0834598,0.0531155,0.113642,0.837665,1.09186,1.02769,1.19931,61,0.0649669,42.3562,0.0699812,,yes
RPE1,random halves,> -0.2,301,0.128114,0.10344,0.158078,0.731993,1.34763,1.01882,1.71833,14,0.100699,80.4323,0.0902924,,yes
RPE1,guide halves,< -1,52,0.267044,,,0.349984,2.49285,,,3,,5.4919,0.460277,,no
RPE1,guide halves,-1 to -0.5,28,0.27854,,,0.35748,1.27125,,,5,,12.6705,0.430012,,no
RPE1,guide halves,-0.5 to -0.2,24,0.174204,,,0.684623,1.27237,,,1,,0.92681,0.28607,,no
RPE1,guide halves,> -0.2,22,0.0646912,,,0.798555,,,,0,,2.26553,0.118133,,no
hESC,random halves,< -1,738,0.00348864,0.0023267,0.0051954,0.98545,2.80286,2.42618,3.39177,89,0.00240012,5.16913,0.591233,0.244812,yes
hESC,random halves,-1 to -0.5,540,0.00300291,0.00244125,0.00360004,0.988312,1.58397,1.46084,1.76804,83,0.00216611,15.1964,0.362087,0.244812,yes
hESC,random halves,-0.5 to -0.2,517,0.00330332,0.00255891,0.00379087,0.979299,1.35201,1.29692,1.44083,87,0.00234064,22.7666,0.223074,0.244812,yes
hESC,random halves,> -0.2,939,0.00212212,0.00149988,0.0026747,0.983351,1.60853,1.41653,1.7762,66,0.00129611,6.55932,0.217812,0.244812,yes
hESC,guide halves,< -1,696,0.0037347,,,0.985775,2.77492,,,63,,4.44221,0.586007,,no
hESC,guide halves,-1 to -0.5,517,0.00338072,,,0.985047,1.51737,,,71,,12.9555,0.353499,,no
hESC,guide halves,-0.5 to -0.2,502,0.0030095,,,0.9778,1.33985,,,78,,18.9561,0.223282,,no
hESC,guide halves,> -0.2,897,0.00305247,,,0.978186,1.50196,,,60,,2.30341,0.217812,,no
Jurkat,random halves,< -1,689,0.00821244,0.00615678,0.0108631,0.982763,1.74023,1.58141,1.90606,143,0.00616558,121.077,0.236554,,yes
Jurkat,random halves,-1 to -0.5,590,0.00496137,0.00309179,0.00698678,0.992147,1.23984,1.18752,1.32156,92,0.00330529,65.5822,0.106494,,yes
Jurkat,random halves,-0.5 to -0.2,506,0.00627011,0.00310426,0.0105016,0.986961,1.18649,1.11056,1.24482,62,0.00401814,28.9381,0.0955637,,yes
Jurkat,random halves,> -0.2,318,0.00480399,0.00261338,0.00851968,0.99406,1.28633,0.975148,1.49143,12,0.0027003,35.8731,0.104105,,yes
Jurkat,guide halves,< -1,50,0.00761302,,,0.931196,1.79899,,,5,,0.768853,0.53174,,no
Jurkat,guide halves,-1 to -0.5,28,0.00922446,,,0.955092,6.16903,,,5,,2.88461,0.457996,,no
Jurkat,guide halves,-0.5 to -0.2,24,0.0127574,,,0.94587,3.41752,,,1,,0.957268,0.363449,,no
Jurkat,guide halves,> -0.2,22,0.0251524,,,0.912921,,,,0,,0.130757,0.173716,,no
HepG2,random halves,< -1,672,0.0902849,0.0809347,0.098374,0.755688,1.45941,1.39168,1.52839,157,0.0647007,236.937,0.146193,,yes
HepG2,random halves,-1 to -0.5,533,0.0705579,0.0566906,0.0833812,0.831814,1.1158,1.0602,1.21433,67,0.0496482,81.0933,0.109727,,yes
HepG2,random halves,-0.5 to -0.2,452,0.0276612,0.0161133,0.0384711,0.906199,1.11075,1.01797,1.26018,46,0.0193399,32.0879,0.0974842,,yes
HepG2,random halves,> -0.2,303,0.0322519,0.0222194,0.0475875,0.895955,1.20858,0.843569,1.96365,10,0.024123,30.6341,0.106897,,yes
HepG2,guide halves,< -1,50,0.0578698,,,0.681415,1.32668,,,4,,2.74536,0.449101,,no
HepG2,guide halves,-1 to -0.5,26,0.0386122,,,0.881142,0.170976,,,2,,2.14548,0.396796,,no
HepG2,guide halves,-0.5 to -0.2,24,0.0376219,,,0.926791,1.81505,,,1,,2.82241,0.387579,,no
HepG2,guide halves,> -0.2,22,-0.0738851,,,0.937962,,,,0,,-0.352055,0.347832,,no
CD4_D2rest,random halves,< -1,127,0.0697361,0.0304089,0.105303,0.892704,2.42705,1.6713,5.52378,10,0.0527607,163.237,0.518286,0.910598,no
CD4_D2rest,random halves,-1 to -0.5,280,0.0516728,0.0332577,0.0628437,0.93834,1.41491,1.13368,1.85392,16,0.0379649,131.588,0.254889,0.910598,no
CD4_D2rest,random halves,-0.5 to -0.2,981,0.0447974,0.0326416,0.054342,0.934779,1.28397,1.19734,1.67251,65,0.0359545,115.215,0.114366,0.910598,no
CD4_D2rest,random halves,> -0.2,579,0.0312896,0.0228546,0.0488617,0.943634,1.4266,1.05899,1.75525,20,0.0258299,87.9814,0.0343427,0.910598,no
CD4_D2rest,guide halves,< -1,37,0.167394,,,0.847375,5.36269,,,2,,45.6776,0.401529,1.19947,no
CD4_D2rest,guide halves,-1 to -0.5,131,0.0843801,,,0.919094,3.9104,,,9,,56.084,0.227027,1.19947,no
CD4_D2rest,guide halves,-0.5 to -0.2,593,0.0617424,,,0.887767,3.75831,,,25,,30.9689,0.132134,1.19947,no
CD4_D2rest,guide halves,> -0.2,364,0.123123,,,0.804098,3.34937,,,11,,15.252,0.0569133,1.19947,no
CD4_D3rest,random halves,< -1,135,0.0802062,0.0462591,0.0999323,0.85906,2.15402,1.24788,7.92072,7,0.0691044,225.955,0.708706,1.09008,no
CD4_D3rest,random halves,-1 to -0.5,293,0.0582475,0.0433401,0.0977023,0.838947,1.40738,1.0987,2.32289,28,0.0554312,236.195,0.27059,1.09008,no
CD4_D3rest,random halves,-0.5 to -0.2,957,0.0646722,0.0543871,0.0755377,0.853986,1.69571,1.51541,2.10002,108,0.0572049,167.189,0.0883948,1.09008,no
CD4_D3rest,random halves,> -0.2,586,0.0651835,0.0510273,0.0718781,0.877424,1.51784,1.20137,1.87042,55,0.0532123,131.839,0.0474466,1.09008,no
CD4_D3rest,guide halves,< -1,30,0.0920625,,,0.808941,,,,0,,50.7088,0.60912,1.22389,no
CD4_D3rest,guide halves,-1 to -0.5,122,0.160349,,,0.62645,8.31417,,,9,,90.1615,0.285243,1.22389,no
CD4_D3rest,guide halves,-0.5 to -0.2,548,0.121283,,,0.668731,6.27003,,,37,,44.8742,0.102886,1.22389,no
CD4_D3rest,guide halves,> -0.2,335,0.111784,,,0.622236,2.80456,,,20,,29.5978,0.0898759,1.22389,no
CD4_D4rest,random halves,< -1,169,0.0707482,0.0358281,0.106853,0.844638,1.32709,1.31068,27.5725,3,0.0588243,98.0079,0.584921,0.908019,no
CD4_D4rest,random halves,-1 to -0.5,358,0.089755,0.0758076,0.109572,0.852212,2.42726,0.722917,7.09583,14,0.0781139,99.2269,0.277242,0.908019,no
CD4_D4rest,random halves,-0.5 to -0.2,1154,0.074016,0.0598616,0.0894151,0.840217,2.28557,1.47357,2.58323,59,0.0615255,73.4208,0.0925062,0.908019,no
CD4_D4rest,random halves,> -0.2,597,0.0804396,0.0604589,0.101442,0.853293,1.37751,0.90894,4.59062,23,0.066175,42.5437,0.0400421,0.908019,no
CD4_D4rest,guide halves,< -1,67,0.150744,,,0.867913,0.928337,,,1,,35.3441,0.530001,0.0969329,no
CD4_D4rest,guide halves,-1 to -0.5,227,0.118843,,,0.783861,4.06259,,,6,,49.31,0.254982,0.0969329,no
CD4_D4rest,guide halves,-0.5 to -0.2,936,0.11211,,,0.715727,6.95151,,,32,,29.2753,0.0977986,0.0969329,no
CD4_D4rest,guide halves,> -0.2,512,0.146177,,,0.659843,22.5952,,,15,,10.0797,0.0529251,0.0969329,no
K562,two independent screens,< -1,762,0.00580855,0.00484844,0.00695602,0.983637,1.95302,1.77244,2.11375,198,,58.913,0.213185,,yes
K562,two independent screens,-1 to -0.5,592,0.00359682,0.00253889,0.00502941,0.987735,1.33945,1.22622,1.47959,90,,26.0602,0.156151,,yes
K562,two independent screens,-0.5 to -0.2,405,0.00288246,0.000771127,0.00497246,0.988024,1.24223,1.15362,1.35845,46,,8.67941,0.134267,,yes
K562,two independent screens,> -0.2,138,0.00298569,-0.00245263,0.00605392,0.990512,1.68581,-1.35554,4.91278,5,,2.26816,0.164498,,yes


==> anc/Supplementary_Table_S8_number_ledger.txt <==
# Supplementary Table S8 | Number ledger

Every number in the main text and figures, with the script that produced it and the output it came from. Three kinds of uncertainty are kept apart and never merged: a within-experiment interval
(bootstrap over genes; 1,000 or 2,000 draws, as listed), the values of individual replicates where more than two exist, and the range over
alternative designs or thresholds. Where a cell type has exactly two independent units, no between-unit interval is
claimed. Intervals were computed by `fate_ci.py` and `fate_ci_5090.py`. Scripts are those of the code repository (https://github.com/xuanruihuang/which-cells-are-measured, version 1.0.0, https://doi.org/10.5281/zenodo.23480448); outputs are given relative to its two output roots, `FATE_ROOT` and `CC_ROOT` (see its README), or as the output folder named on the script's command line.

## Figure 1 | Outcomes across cell types

| Quantity | Value | Within-experiment interval | Replicate values | Design sensitivity | Script → output |
|---|---|---|---|---|---|
| hESC normalised abundance, most essential | 0.025 | [0.023, 0.028] (n = 746) | guide 1 0.025 / guide 2 0.022 | assumes plasmid representation proportional to oligo copy number | `pan_library_norm.py` → `FATE_ROOT/pan_libnorm/` |
| hESC raw abundance, most essential | 0.31 | [0.29, 0.32] | — | — | as above |
| hESC normalised abundance, other strata | 0.12 / 0.42 / 0.72 | [0.08, 0.14] / [0.37, 0.46] / [0.65, 0.77] | guides 0.116 / 0.120; 0.436 / 0.406; 0.696 / 0.690 | — | as above |
| dG1, most essential: RPE1 / HepG2 / K562 / Jurkat | 0.44 / 0.26 / 0.05 / 0.05 | not computed (descriptive median) | — | — | `fate_c1_table.py` → `CC_ROOT/c1_table/` |
| dG1, most essential: HCT116 / HEK293T | 0.094 / 0.002 | not computed | — | threshold 0.10 not reached | `fate_orion_c1.py` → `FATE_ROOT/orion_c1/` |
| CD4 relative cells / residual, most essential | 0.40 / 0.78 | not computed | donor 1; donor 2 residual 0.52 | with >= 10 cells per side the cell-number gap is about 1.5-fold | `fate_c1_table.py`, CD4 per-target table made outside the repository (code README) |
| Maffa strong / non-dependent response | 21.0 | bootstrap over lines [7.4, 24.9] | 13 lines: 3.1-37.4, quartiles 7.4-24.9 | — | `fate_maffa.py` → `CC_ROOT/fate_maffa/` |

## Figure 2 | Two-group fits

| Quantity | Value | Within-experiment interval | Replicate values | Design sensitivity | Script → output |
|---|---|---|---|---|---|
| Analysable genes, hESC / K562 day 8 | 362 / 436 | — | — | expected count >= 3, >= 30 cells | `fate_mixture.py` → `FATE_ROOT/mixture/metrics_mixture.json` |
| Two groups preferred (NB), by stratum, hESC | 0.63 / 0.89 / 0.97 / 0.93 | not computed | — | Poisson 0.88 / 0.95 / 0.98 / 0.95 | as above |
| Two groups preferred (NB), by stratum, K562 day 8 | 0.88 / 0.93 / 0.86 / 0.81 | not computed | — | Poisson 0.91 / 0.96 / 0.92 / 0.86 | as above |
| Thinned-control null, NB, maximum over strata | 0.018 | — | — | Poisson up to 0.136 | as above |
| Median escape fraction e (NB), most essential → non-essential | hESC 0.53 → 0.17; K562 0.35 → 0.09 | not computed | — | — | as above |
| Per-cell extractions | hESC 166,666 candidate cells, 70,962 controls; K562 78,691 candidate cells | — | — | — | `pan_percell_own.py`, `k562gw_percell_own.py` → `FATE_ROOT/percell_hesc/`, `FATE_ROOT/percell_k562gw/` |

## Figure 2 and Supplementary Table S2 | Recovery test and guide purity

| Quantity | Value | Within-experiment interval | Replicate values | Design sensitivity | Script → output |
|---|---|---|---|---|---|
| Recovery test: median error of e, e 0.1-0.7, n >= 150 | <= 0.013 | 90% of estimates within about ±0.08 (n = 150), ±0.04 (n = 400) | hESC and K562 day 8, 60 genes each | about ±0.15 at n = 50 | `fate_mixture_calib.py` → `FATE_ROOT/mixture_calib/` |
| Recovery test: false mixtures at e = 0 | 0-3.3% | — | — | — | as above |
| Recovery test: detection at e = 0.9, n = 150 | hESC 53%, K562 42% | — | — | 85% / 73% at n = 400 | as above |
| hESC most essential: two components preferred, by cells per target | < 100: 50%; 100-300: 64%; >= 300: 95% | — | 64 / 87 / 22 genes | — | from `FATE_ROOT/mixture/metrics_mixture.json` rows |
| Guide purity thirds, e (non-essential and intermediate strata) | 0.32 / 0.09 / 0.04; all cells 0.18 | — | — | top-guide UMI thirds 0.30 / 0.12 / 0.09 | `pan_percell_guideconf.py`, `fate_mixture_guideconf.py` → `FATE_ROOT/mixture_guideconf/` |
| Guide purity thirds, e (most essential) | 0.58 / 0.35 / 0.33; all cells 0.48 | — | — | — | as above |
| Five further cell types | see Supplementary Table S2 | — | — | — | `k562gw_percell_own.py`, `cd4_percell_own.py`, `fate_mixture_more.py` → `FATE_ROOT/mixture_more/` |
| K562 most essential e, day 6 / day 8 | 0.19 / 0.35 | — | — | different libraries | as above and `FATE_ROOT/mixture/` |

## Figure 3 | Dilution predicted from the escape fraction

| Quantity | Value | Within-experiment interval | Replicate values | Design sensitivity | Script → output |
|---|---|---|---|---|---|
| hESC de-attenuated slope, e from remaining target expression (earlier estimator; Fig. 3 uses the per-cell e below) | 1.05 | [0.77, 1.43] (n = 109) | — | OLS 0.92, Theil-Sen 1.11; permutation null 97.5% 0.57 | `fate_dilution_curve.py` → `FATE_ROOT/dilution_curve/` |
| hESC guide-half residual correlation; reliability | 0.78; 0.87 | — | — | — | as above |
| Medians y / x, hESC; K562 most essential | -0.76 / -0.17; -0.65 / -0.22 | — | — | K562 from random halves | as above |
| CD4 donors 2 / 3 / 4: residual correlation; usable genes | 0.32 / 0.19 / 0.28; 36 / 46 / 38 | — | three donors | slope not identifiable | as above |
| Offset implied by the baseline escape fraction | log2 (1 - e0)^2 = -0.3 to -0.5 for e0 0.09-0.17 | — | — | interpretation | from Fig. 2 values |

## Figure 4 | hESC–K562 comparison

| Quantity | Value | Within-experiment interval | Replicate values | Design sensitivity | Script → output |
|---|---|---|---|---|---|
| Published-style comparison | 0.34 | not computed | — | 0.31-0.36 | `fate_samescale.py` → `FATE_ROOT/samescale_out/` |
| Scaling slope, escape fraction | 1.25 | [1.12, 1.38] (Theil-Sen) | — | 1.20 at r_kd = 0.1 | `fate_dilution_model.py` |
| Near-control / knocked-down response size | 0.12; 0.057 after control | not computed | — | — | `fate_kdgroup.py` |

## Figure 6a | Direction with knocked-down cells

| Quantity | Value | Within-experiment interval | Replicate values | Design sensitivity | Script → output |
|---|---|---|---|---|---|
| Median de-attenuated rho, most essential, all / knocked-down | 0.577 / 0.573 (n = 41) | — | — | selection-control subtracted: per-gene change -0.007 [-0.035, 0.024] (Supplementary Table S2c; difference of medians -0.023) | `pan_percell_expr.py`, `fate_c34_agree.py` → `FATE_ROOT/c34/` |

## Figure 6b and Supplementary Figure S8a–e | Composition, within-cell change and selection

| Quantity | Value | Within-experiment interval | Replicate values | Design sensitivity | Script → output |
|---|---|---|---|---|---|
| RPE1 composition share (budget) | 0.245 | [0.236, 0.252] (n = 663) | — | 0.203 without cycle genes; random halves, so ranking only | `fate_budget.py` → `FATE_ROOT/budget/` |
| RPE1 composition share (two-cell type decomposition) | 0.224 | [0.217, 0.234] (n = 648) | — | — | `phase_decomp.py` → `FATE_ROOT/phase_decomp/` |
| HepG2 composition share | 0.090 | [0.081, 0.098] (n = 672) | — | 0.065 without cycle genes | `CC_ROOT/budget/` |
| K562 composition share | 0.0040 | [0.0035, 0.0052] (n = 765) | across two independent screens 0.0058 [0.0048, 0.0070] | — | `fate_budget_screens.py` → `FATE_ROOT/budget_d8/` |
| Jurkat composition share | 0.0082 | [0.0062, 0.0109] (n = 689) | — | — | `CC_ROOT/budget/` |
| hESC composition share | 0.0035 | [0.0023, 0.0052] (n = 738) | guide halves 0.0037 | — | `FATE_ROOT/budget/` |
| Selection term: hESC / Jurkat / K562 / HepG2 / RPE1 | 2.80 / 1.74 / 1.56 / 1.46 / 1.46 | [2.43, 3.39] / [1.58, 1.91] / [1.50, 1.67] / [1.39, 1.53] / [1.34, 1.57] | K562 across screens 1.95 [1.77, 2.11] | hESC guide halves 2.77 | as above |
| Selection term, CD4 | not reported | intervals too wide (donor 4 [1.3, 27.6]) | donors 2.43 / 2.15 / 1.33 | — | `FATE_ROOT/budget_cd4/` |
| RPE1 / K562 response size, total → within-cell | 8.62 → 3.92 | [7.66, 9.63] → [3.48, 4.23] (n = 644) | — | — | `phase_decomp.py` |
| CD4 composition share | withdrawn | — | — | phase calls undefined in a non-dividing population | — |

## Figures 5b, c, Supplementary Figures S7a and S8f | Composition removal and benchmark

| Quantity | Value | Within-experiment interval | Replicate values | Design sensitivity | Script → output |
|---|---|---|---|---|---|
| RPE1 drho, own composition removed | +0.074 | [0.067, 0.082] (n = 634) | — | +0.052 with K562 total responses as the reference | `fate_c6_null.py` → `FATE_ROOT/xctx/` |
| RPE1 drho, own minus same-stratum donor | +0.022 | [0.017, 0.026] | — | threshold 0.02 | as above |
| HepG2 drho, own minus same-stratum donor (median of per-target differences) | +0.035 | [0.031, 0.042] (n = 625) | — | — | as above |
| Non-essential donor drho | <= 0.005 | not computed | — | — | as above |
| Denoised scale factor, K562 source (hESC ground truths on guide halves) | 0.58 → 0.84 | [0.42, 0.65] → [0.69, 1.05] (62 genes) | three further sources, same direction | raw scale 0.55 → 0.99 | `fate_benchmark_denoised.py`, `fate_ci_bench_guidekd.py` |
| Denoised scale factor, RPE1 / Jurkat / HepG2 sources (hESC on guide halves) | 0.22 → 0.40 / 0.53 → 0.90 / 0.39 → 0.58 | [0.17, 0.33] → [0.31, 0.51] / [0.37, 0.62] → [0.65, 1.06] / [0.26, 0.52] → [0.43, 0.73] | — | — | as above |
| Denoised relative error, K562 source | 2.39 → 1.15 | [1.57, 3.70] → [1.03, 1.67] | — | — | as above |
| Noise share of the all-cell ground truth, most essential (genes of the benchmark comparison) | 0.61-0.65 | not computed | consistent across four sources | — | as above |

## Figure 4, Supplementary Figures S2 and S6 | Selection, two-group test controls, further comparisons

| Quantity | Value | Within-experiment interval | Replicate values | Design sensitivity | Script → output |
|---|---|---|---|---|---|
| Matched set: share of most essential stratum kept | 54 / 631 (8.6%) | — | — | 63% of the -0.5 to -0.2 stratum | `fate_selection_check.py` → `FATE_ROOT/selection_check/` |
| Nadig pairs, most essential, Δρ after removing composition | RPE1/HepG2 -0.089; K562/RPE1 +0.052; RPE1/Jurkat +0.070; K562/Jurkat 0.000 | per pair in Supplementary Fig. S6a | — | knocked-down cells: all |Δρ| <= 0.022 | `fate_nadig_pairs.py` → `FATE_ROOT/nadig_pairs/` |
| RPE1/Jurkat response size, total / within-cell | 6.9 / 2.7 | — | — | — | as above |
| Orion HEK293T/HCT116, most essential: all / equal residual | 0.72 / 0.87 | [0.62, 0.84] / [0.70, 1.11] (n 155) | — | premise 0.45 < 0.5 | `fate_orion_matched.py`, `fate_orion_matched2.py` → `FATE_ROOT/orion_matched/` |
| Continuous knockdown sd 0.2, n 400: called two-group | 0.78-0.88 | — | hESC 0.88, K562 0.78 | e estimate about 0.10 | `fate_mixture_controls.py` → `FATE_ROOT/mixture_controls/` |
| Non-target genes in perturbed cells: called two-group | 0.011-0.045 | — | by stratum | own gene 0.63-0.97 | as above |
| Free second-component level, r_esc median | hESC most essential 0.89; elsewhere 0.60-0.77 | interquartile range in Supplementary Fig. S2c | — | — | as above |
| K562 residual-to-dilution slope (two screens) | 1.04 | [0.90, 1.16] (n 334) | — | null 97.5% 0.18; offset -0.31 to -0.36 by stratum | `fate_k562_repeat.py` → `FATE_ROOT/k562_repeat/` |
| K562 knocked-down-cell Δρ with hESC, most essential | -0.012 | [-0.017, -0.006] | — | — | as above |
| Benchmark scale factor shift, target K562 / hESC | 1.28-1.35-fold / 1.77-fold | — | four sources | — | `fate_benchmark_denoised.py` with K562 or hESC as target |
| Drepanos day 7 → 10, CRISPRi: depleting / non-depleting with lower response | 4/4 / 0/17 | — | — | day 14 unusable for small responses | from `CC_ROOT/fate_drepanos/metrics_fate_drepanos.json` |

Intervals come from fate_ci.py (2,000 bootstrap draws) unless a row names its own script; some analysis scripts report intervals from their own 1,000-draw bootstraps, which differ from the 2,000-draw values in the second decimal (for example 1.05-1.32 against 1.05-1.33). The maximum thinned-control rate is 1.6% (hESC) and 1.9% (K562 day 8), as in Table S2.

## Supplementary Figure S3 | Time course

| Quantity | Value | Within-experiment interval | Replicate values | Design sensitivity | Script → output |
|---|---|---|---|---|---|
| Depleting genes: response peak and fall (NAMPT 139 → 35; OGFOD1 213 → 66 → 21) | per target | none (single genes) | 3 CRISPRi and 2 knockout depleting genes agree | reference genes chosen on day 14 | `fate_drepanos.py` → `CC_ROOT/fate_drepanos/` |
| K562 residual, day 6 / day 8 | 0.21 / 0.33 | not computed | two screens differ in library as well as day | — | `fate_budget_screens.py` |
| iPSC days 3-5: residual rises, share falls | 0.39 → 0.59; 0.31 → 0.23 | tier-level | within-pool and across-pool series | within-pool premise not passed; response sizes rise, not fall | `feng_time_response.py` → `feng_time_resp/` |

## Supplementary Figure S7b | Library share of heavy dilution

| Quantity | Value | Within-experiment interval | Replicate values | Design sensitivity | Script → output |
|---|---|---|---|---|---|
| Heavy dilution, most essential / non-essential: hESC | 0.665 / 0.136 | not computed | — | — | `fate_libshare_k562gw.py`, `fate_libshare_summary.py` → `CC_ROOT/libshare/metrics_libshare.json` |
| same, K562 genome-wide day 8 | 0.369 / 0.108 | not computed | — | — | as above |
| same, CD4 donor 1 resting | 0.941 / 0.244 | not computed | — | one donor; part of class (i) is coverage | as above |
| Library-weighted excess over non-essential | K562 2.7%, CD4 7.9%, hESC 17% | not computed | — | hESC library is essential-enriched | as above |
| Non-essential noise floor (d < 0.5) | 10-18% | — | hESC 13.5%, K562 10.2%, CD4 17.7% | — | as above |

## Supplementary Figure S9 | Depletion beyond dependency

| Quantity | Value | Within-experiment interval | Replicate values | Design sensitivity | Script → output |
|---|---|---|---|---|---|
| Between-line heterogeneity of depletion sensitivity | Q = 12.1, d.f. = 15, p = 0.67 | — | 16 lines, 0.56-0.92 | — | `audit_bq_floor.py`, `fate_priming_maffa.py` |
| Depletion beyond dependency: observed spread / error | 0.74-1.24 / 0.08-0.19 | — | hESC, K562, RPE1 | — | `fate_c7_programs.py` → `FATE_ROOT/jost/` |
| RPE1 p53 programme vs depletion; given dG1 | -0.42 → -0.11 | [-0.46, -0.39] for the first | — | expression-matched null [-0.24, 0.40] | `fate_c7_posthoc.py` |
| Dilution index, between-gene heterogeneity | p = 0.87 | — | 25 genes, 0.81-1.00 | leave-one-out direction p = 0.37 | `fate_jost.py` → `FATE_ROOT/jost/` |

## Figures 2–6 | Symmetric comparison, estimators, dilution, composition, direction and the transfer model

Ratios are ratios of medians over all genes of a set, non-positive response sizes kept; intervals are 2,000-draw bootstraps over genes.

| Quantity | Value | Within-experiment interval | Replicate values | Design sensitivity | Script → output |
|---|---|---|---|---|---|
| hESC / K562, all shared genes | 0.17 | [0.14, 0.20] (n = 1,308; non-positive hESC 244, K562 26) | — | ratio of sums 0.28; per-target median 0.41 | `fate_rev_samescale.py` → `FATE_ROOT/rev_samescale/` |
| hESC / K562, knockdown <= 0.3 both sides | 1.07 | [0.84, 1.30] (n = 347) | — | ratio of sums 1.07; per-target median 1.18; nine thresholds 0.66-1.21 (Table S4) | as above |
| Matched ratio vs K562 day 6 / day 8 alone (random halves) | 1.39 / 0.84 | [1.11, 1.62] / [0.70, 1.01] | — | — | as above |
| hESC / K562 by abundance, all cells: <= 0.05 / > 0.5 | 0.031 / 1.20 | [0.024, 0.042] (621) / [0.94, 1.77] (232) | — | — | as above |
| Symmetric knocked-down comparison, most depleted: all cells → knocked-down both | 0.049 → 0.22 | [0.014, 0.12] → [0.09, 0.51] (n = 13) | — | knocked-down hESC only 0.38; log gap closed 0.50 | as above |
| Symmetric, most essential stratum | 0.18 → 0.35 | [0.08, 0.42] → [0.17, 0.64] (n = 39) | — | K562 selection term 1.96 | as above |
| Symmetric, all classifiable | 0.63 → 0.88 | [0.41, 0.95] → [0.62, 1.30] (n = 99) | — | — | as above |
| Pseudocount 0.05 instead of 0.5, all genes | 0.168 → 0.171 | — | — | most depleted bin 0.031 → 0.034 | as above |
| Thinning to depleted cell numbers, response size factor | 0.994 | — | — | — | as above |
| Dilution slope, per-cell e: hESC / K562, de-attenuated | 1.17 / 1.06 | [0.78, 1.80] (108) / [0.93, 1.23] (234) | — | least squares 0.97 / 0.93, Theil-Sen 1.04 / 0.85; nulls 0.63 / 0.24; offsets +0.09 / +0.05; e set to 0 where not preferred: 1.37 / 1.01 | `fate_rev_dilution.py` → `FATE_ROOT/rev_dilution/` |
| Dilution slope, per-cell e, RPE1 (one estimate) | OLS 0.97 | Theil-Sen 1.32 [1.17, 1.49] (220) | — | offset -0.07 | as above |
| Dilution offset with e from the mean residual, hESC, same genes | -0.43 | — | — | with per-cell e +0.09 | as above |
| hESC slope with e_R, clipped genes removed | 1.04 | [0.60, 1.63] (64) | — | 45 genes clipped | as above |
| CD4 measured dilution, classifier only → control subtracted | donors 2 / 3 / 4: -1.47 / -2.11 / -2.16 → -0.27 / -0.71 / -0.97 | — | three donors | predicted -0.39 / -0.30 / -0.20 | as above |
| Mixed selection control, most essential, e = 0 / 0.3 / 0.5 | 1.3% / 1.3% / 1.5% of the knocked-down signal | — | — | corrected response sizes change by < 0.5% | `pan_extract_mixnull.py`, `fate_rev_mixnull.py` → `FATE_ROOT/mixnull/` |
| Knocked-down level vs DepMap, Spearman | hESC -0.60; other cell types -0.02 to -0.13 | — | six cell types | hESC most essential 0.33 vs 0.03 | `fate_rev_mixture.py` → `FATE_ROOT/rev_mixture/` |
| e vs DepMap, partial Spearman (expression, cell number) | hESC -0.41; K562 d8 -0.49, d6 -0.28; RPE1 -0.37; Jurkat -0.39; HepG2 -0.09 | — | — | raw -0.65; -0.54, -0.36; -0.47; -0.49; -0.18 | as above |
| hESC e vs abundance within strata, Spearman | -0.45 / -0.62 / -0.52 / -0.42 | — | four strata | — | as above |
| Two guides, most essential: more depleted guide has higher e | 60% (108 genes); median difference 0.041 | [0.005, 0.10] | — | other strata about 50% | as above |
| K562 e, day 8 minus day 6, most essential (paired) | 0.14 | [0.11, 0.17] (154) | — | higher in 86% | as above |
| Composition, most essential: lower bound / symmetric / upper bound | RPE1 0.245 / 0.39 / 0.54; HepG2 0.090 / 0.17 / 0.24 | symmetric [0.38, 0.41] / [0.15, 0.18] | — | K562 symmetric 0.011, Jurkat 0.015, hESC 0.008 | `fate_rev_comp.py` → `FATE_ROOT/rev_comp_a100.json`, `CC_ROOT/budget/rev_comp_5090.json` |
| RPE1-K562 response size ratio 8.62 → 3.92: share due to the cycle shift | 0.62 squared / 0.49 effect size / 0.37 log | — | — | — | arithmetic on the row above |
| Pluripotency-state composition, hESC most essential (symmetric) | 0.003 | [0.000, 0.005] (548) | — | low-pluripotency share +0.008 | `pan_extract_state.py`, `fate_rev_state.py` → `FATE_ROOT/state_hesc/` |
| Direction, most essential: per-target change | -0.003 | [-0.025, 0.024] (41) | — | null 2.5-97.5%: -0.023 to 0.024 | `fate_rev_dir_orion.py` → `FATE_ROOT/rev_dir_orion.json` |
| Direction, other strata / all | -0.032, -0.033 / -0.024 | all [-0.039, -0.016] (104) | — | beyond the null | as above |
| Orion matched minus unmatched, log2 | 0.26 | [-0.02, 0.56] | — | — | as above |
| Transfer coefficient, K562 → hESC, most essential: all cells / knocked-down cells (hESC on guide halves) | 0.27 / 0.45 | [0.20, 0.36] / [0.34, 0.57] (n = 62) | — | ratio 1.65 [1.53, 1.79]; Jurkat 1.65, HepG2 1.64, RPE1 1.59 (Supplementary Table S5) | `fate_transfer_coef.py` → `transfer_coef.json` (run_v2_guidekd.sh) |

